Interplay of colour kinematics duality and analytic calculation of multi-loop scattering amplitudes: one and two loops

In this talk, we review recent developments towards the calculation of multi-loop scattering amplitudes. In particular, we discuss how the colour-kinematics duality can provide new integral relations at one-loop level via the Loop-Tree duality formalism. On the other hand, in order to compute scattering amplitudes at one- and two-loop level, numerically and analytically, we describe the preliminary automation of the adaptive integrand decomposition algorithm. We show preliminary results on the analytic reduction of the $\mu e$-elastic scattering at one- and two-loop level.

==> anc/emu_emu.1L.MIs.m <==
Ngroups = 3
 
g[1] = {(-8*I)*(2 - D - 4*mf2 + 2*D*mf2 - 4*mf2^2 + 8*mf2^3 - 4*t + 
       16*mf2*t - 16*mf2^2*t - 4*t^2 + 8*mf2*t^2)*FAD[{k[1], Sqrt[mf2]}]*
      FAD[{k[1] + p[4], 0}]*FAD[{k[1] + p[3] + p[4], Sqrt[mf2]}], 
     ((-8*I)*(2 - D - 8*mf2 + 4*D*mf2 - 4*mf2^2 + 8*mf2^3 - 4*t + 
        16*mf2*t - 16*mf2^2*t - 4*t^2 + 8*mf2*t^2)*FAD[{k[1] + p[4], 0}]*
       FAD[{k[1] + p[3] + p[4], Sqrt[mf2]}])/(-1 + 4*mf2), 
     ((-4*I)*(22 - 31*D + 12*D^2 - D^3 - 104*mf2 + 132*D*mf2 - 
        48*D^2*mf2 + 4*D^3*mf2 + 20*mf2^2 + 8*D*mf2^2 - 4*D^2*mf2^2 + 
        128*mf2^3 - 64*D*mf2^3 - 128*mf2^4 - 44*t + 40*D*t - 4*D^2*t + 
        216*mf2*t - 144*D*mf2*t + 8*D^2*mf2*t - 384*mf2^2*t + 
        128*D*mf2^2*t + 256*mf2^3*t - 44*t^2 + 40*D*t^2 - 4*D^2*t^2 + 
        128*mf2*t^2 - 64*D*mf2*t^2 - 128*mf2^2*t^2)*FAD[{k[1], Sqrt[mf2]}]*
       FAD[{k[1] + p[3] + p[4], Sqrt[mf2]}])/((-1 + D)*(-1 + 4*mf2)), 
     ((-8*I)*(2 - D - 8*mf2 + 4*D*mf2 - 4*mf2^2 + 8*mf2^3 - 4*t + 
        16*mf2*t - 16*mf2^2*t - 4*t^2 + 8*mf2*t^2)*FAD[{k[1], Sqrt[mf2]}]*
       FAD[{k[1] + p[4], 0}])/(-1 + 4*mf2), 
     ((-8*I)*(-4 + 4*D - D^2 + 16*mf2 - 16*D*mf2 + 4*D^2*mf2 + 
        12*mf2^2 - 10*D*mf2^2 + 2*D^2*mf2^2 - 32*mf2^3 + 16*D*mf2^3 + 
        12*t - 10*D*t + 2*D^2*t - 56*mf2*t + 36*D*mf2*t - 
        4*D^2*mf2*t + 64*mf2^2*t - 32*D*mf2^2*t + 12*t^2 - 10*D*t^2 + 
        2*D^2*t^2 - 32*mf2*t^2 + 16*D*mf2*t^2)*
       FAD[{k[1] + p[3] + p[4], Sqrt[mf2]}])/((-1 + D)*(-1 + 4*mf2)), 
     ((32*I)*(-2*mf2^2 + D*mf2^2 - 2*t + D*t + 4*mf2*t - 2*D*mf2*t - 
        2*t^2 + D*t^2)*FAD[{k[1] + p[4], 0}])/(-1 + 4*mf2), 
     ((-8*I)*(-4 + 4*D - D^2 + 16*mf2 - 16*D*mf2 + 4*D^2*mf2 + 
        12*mf2^2 - 10*D*mf2^2 + 2*D^2*mf2^2 - 32*mf2^3 + 16*D*mf2^3 + 
        12*t - 10*D*t + 2*D^2*t - 56*mf2*t + 36*D*mf2*t - 
        4*D^2*mf2*t + 64*mf2^2*t - 32*D*mf2^2*t + 12*t^2 - 10*D*t^2 + 
        2*D^2*t^2 - 32*mf2*t^2 + 16*D*mf2*t^2)*FAD[{k[1], Sqrt[mf2]}])/
      ((-1 + D)*(-1 + 4*mf2))}
 
g[2] = {(2*I)*(-8*mf2 + 3*D*mf2 + 16*mf2^3 + 8*t - 3*D*t + 8*mf2*t - 
       48*mf2^2*t - 8*t^2 + 48*mf2*t^2 - 16*t^3)*FAD[{k[1], 0}]*
      FAD[{k[1] + p[4], Sqrt[mf2]}]*FAD[{k[1] + p[3] + p[4], 0}]*
      FAD[{k[1] + p[2] + p[3] + p[4], 0}], 
     (2*I)*(D*mf2 - D*t + 8*mf2*t - 8*t^2)*FAD[{k[1] + p[4], Sqrt[mf2]}]*
      FAD[{k[1] + p[3] + p[4], 0}]*FAD[{k[1] + p[2] + p[3] + p[4], 0}], 
     (2*I)*(-16 + 7*D + 32*mf2^2 + 24*t - 64*mf2*t + 32*t^2)*FAD[{k[1], 0}]*
      FAD[{k[1] + p[3] + p[4], 0}]*FAD[{k[1] + p[2] + p[3] + p[4], 0}], 
     (2*I)*(D*mf2 - D*t + 8*mf2*t - 8*t^2)*FAD[{k[1], 0}]*
      FAD[{k[1] + p[4], Sqrt[mf2]}]*FAD[{k[1] + p[2] + p[3] + p[4], 0}], 
     ((2*I)*(8 - 3*D - 24*mf2 + 8*D*mf2 - 16*mf2^2 + 8*D*mf2^2 - 8*t + 
        64*mf2*t - 8*D*mf2*t - 64*mf2^2*t - 16*t^2 + 64*mf2*t^2)*
       FAD[{k[1], 0}]*FAD[{k[1] + p[4], Sqrt[mf2]}]*
       FAD[{k[1] + p[3] + p[4], 0}])/(-1 + 4*mf2), 
     (-8*I)*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      FAD[{k[1] + p[3] + p[4], 0}]*FAD[{k[1] + p[2] + p[3] + p[4], 0}], 
     ((4*I)*(-8*mf2 + 3*D*mf2 - 4*mf2^2 + 2*D*mf2^2 - 8*t + 3*D*t + 
        8*mf2*t - 4*D*mf2*t - 4*t^2 + 2*D*t^2)*
       FAD[{k[1] + p[4], Sqrt[mf2]}]*FAD[{k[1] + p[2] + p[3] + p[4], 0}])/
      (mf2 - t), ((-4*I)*(8*mf2 - 3*D*mf2 - 28*mf2^2 + 10*D*mf2^2 - 
        8*mf2^3 + 4*D*mf2^3 - 4*mf2*t + 2*D*mf2*t + 16*mf2^2*t - 
        8*D*mf2^2*t - 8*mf2*t^2 + 4*D*mf2*t^2)*
       FAD[{k[1] + p[4], Sqrt[mf2]}]*FAD[{k[1] + p[3] + p[4], 0}])/
      ((-1 + 4*mf2)*(mf2 - t)), (-8*I)*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 
       4*t^2)*FAD[{k[1], 0}]*FAD[{k[1] + p[2] + p[3] + p[4], 0}], 
     ((-4*I)*(30 - 42*D + 15*D^2 - D^3 - 116*mf2 + 162*D*mf2 - 
        58*D^2*mf2 + 4*D^3*mf2 - 44*mf2^2 + 40*D*mf2^2 - 
        4*D^2*mf2^2 + 176*mf2^3 - 160*D*mf2^3 + 16*D^2*mf2^3 - 40*t + 
        34*D*t - 2*D^2*t + 264*mf2*t - 240*D*mf2*t + 24*D^2*mf2*t - 
        352*mf2^2*t + 320*D*mf2^2*t - 32*D^2*mf2^2*t - 44*t^2 + 
        40*D*t^2 - 4*D^2*t^2 + 176*mf2*t^2 - 160*D*mf2*t^2 + 
        16*D^2*mf2*t^2)*FAD[{k[1], 0}]*FAD[{k[1] + p[3] + p[4], 0}])/
      ((-1 + D)*(-1 + 4*mf2)), ((-4*I)*(8*mf2 - 3*D*mf2 - 28*mf2^2 + 
        10*D*mf2^2 - 8*mf2^3 + 4*D*mf2^3 - 4*mf2*t + 2*D*mf2*t + 
        16*mf2^2*t - 8*D*mf2^2*t - 8*mf2*t^2 + 4*D*mf2*t^2)*
       FAD[{k[1], 0}]*FAD[{k[1] + p[4], Sqrt[mf2]}])/
      ((-1 + 4*mf2)*(mf2 - t)), (8*I)*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 
       4*t^2)*FAD[{k[1] + p[2] + p[3] + p[4], 0}], 
     ((-4*I)*(10 - 11*D + 3*D^2 - 20*mf2^2 + 12*D*mf2^2 - 20*t + 
        12*D*t + 40*mf2*t - 24*D*mf2*t - 20*t^2 + 12*D*t^2)*
       FAD[{k[1] + p[3] + p[4], 0}])/(-1 + D), 0, 
     ((-4*I)*(10 - 11*D + 3*D^2 - 20*mf2^2 + 12*D*mf2^2 - 20*t + 
        12*D*t + 40*mf2*t - 24*D*mf2*t - 20*t^2 + 12*D*t^2)*
       FAD[{k[1], 0}])/(-1 + D)}
 
g[3] = {(2*I)*(-3*D + 16*mf2 + 3*D*mf2 - 32*mf2^2 + 16*mf2^3 - 24*t - 
       3*D*t + 72*mf2*t - 48*mf2^2*t - 40*t^2 + 48*mf2*t^2 - 16*t^3)*
      FAD[{k[1], 0}]*FAD[{k[1] + p[2], 0}]*
      FAD[{k[1] + p[2] + p[4], Sqrt[mf2]}]*FAD[{k[1] + p[2] + p[3] + p[4], 
        0}], ((-2*I)*(-3*D + 24*mf2 + 16*D*mf2 - 144*mf2^2 - 
        8*D*mf2^2 + 128*mf2^3 - 24*t + 128*mf2*t + 8*D*mf2*t - 
        192*mf2^2*t - 16*t^2 + 64*mf2*t^2)*FAD[{k[1] + p[2], 0}]*
       FAD[{k[1] + p[2] + p[4], Sqrt[mf2]}]*FAD[{k[1] + p[2] + p[3] + p[4], 
         0}])/(-1 + 4*mf2), (2*I)*(8 - D - 24*mf2 + D*mf2 + 16*mf2^2 + 
       16*t - D*t - 24*mf2*t + 8*t^2)*FAD[{k[1], 0}]*
      FAD[{k[1] + p[2] + p[4], Sqrt[mf2]}]*FAD[{k[1] + p[2] + p[3] + p[4], 
        0}], (-2*I)*(3*D - 16*mf2 + 16*mf2^2 + 24*t - 32*mf2*t + 16*t^2)*
      FAD[{k[1], 0}]*FAD[{k[1] + p[2], 0}]*FAD[{k[1] + p[2] + p[3] + p[4], 
        0}], (2*I)*(8 - D - 24*mf2 + D*mf2 + 16*mf2^2 + 16*t - D*t - 
       24*mf2*t + 8*t^2)*FAD[{k[1], 0}]*FAD[{k[1] + p[2], 0}]*
      FAD[{k[1] + p[2] + p[4], Sqrt[mf2]}], 
     ((-4*I)*(4*mf2 - D*mf2 - 20*mf2^2 + 6*D*mf2^2 - 8*mf2^3 + 
        4*D*mf2^3 - 12*mf2*t + 6*D*mf2*t + 16*mf2^2*t - 8*D*mf2^2*t - 
        8*mf2*t^2 + 4*D*mf2*t^2)*FAD[{k[1] + p[2] + p[4], Sqrt[mf2]}]*
       FAD[{k[1] + p[2] + p[3] + p[4], 0}])/((-1 + 4*mf2)*(-1 + mf2 - t)), 
     ((-4*I)*(4 - D - 20*mf2 + 6*D*mf2 - 4*t + 2*D*t)*
       FAD[{k[1] + p[2], 0}]*FAD[{k[1] + p[2] + p[3] + p[4], 0}])/
      (-1 + 4*mf2), ((-4*I)*(4*mf2 - D*mf2 - 20*mf2^2 + 6*D*mf2^2 - 
        8*mf2^3 + 4*D*mf2^3 - 12*mf2*t + 6*D*mf2*t + 16*mf2^2*t - 
        8*D*mf2^2*t - 8*mf2*t^2 + 4*D*mf2*t^2)*FAD[{k[1] + p[2], 0}]*
       FAD[{k[1] + p[2] + p[4], Sqrt[mf2]}])/((-1 + 4*mf2)*(-1 + mf2 - t)), 
     0, ((4*I)*(4 - D - 16*mf2 + 5*D*mf2 - 4*mf2^2 + 2*D*mf2^2 + 
        D*t + 8*mf2*t - 4*D*mf2*t - 4*t^2 + 2*D*t^2)*FAD[{k[1], 0}]*
       FAD[{k[1] + p[2] + p[4], Sqrt[mf2]}])/(-1 + mf2 - t), 0, 0, 0, 0, 0}


==> anc/emu_emu.2L.g6.Delta.m <==
Delta[{{1}, {2}}, {1, 1, 0, 0, 0, 0, 0}] = 0
 
Delta[{{1}, {2}}, {1, 2, 0, 0, 0, 0, 0}] = 16*(-2 + D)
 
Delta[{{1}, {3}}, {1, 0, 1, 0, 0, 0, 0}] = 0
 
Delta[{{1}, {4}}, {1, 0, 0, 1, 0, 0, 0}] = 0
 
Delta[{{1}, {5}}, {1, 0, 0, 0, 1, 0, 0}] = 0
 
Delta[{{1}, {7}}, {1, 0, 0, 0, 0, 0, 1}] = 0
 
Delta[{{1}, {7}}, {1, 0, 0, 0, 0, 0, 2}] = 0
 
Delta[{{1}, {2, 4}}, {1, 1, 0, 1, 0, 0, 0}] = -16*(-2 + D)
 
Delta[{{1}, {2, 4}}, {1, 2, 0, 1, 0, 0, 0}] = 
    -8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Delta[{{1}, {2, 5}}, {1, 1, 0, 0, 1, 0, 0}] = 0
 
Delta[{{1}, {2, 5}}, {1, 2, 0, 0, 1, 0, 0}] = 
    (4*(16*mf2 - 14*D*mf2 + 3*D^2*mf2 + 8*mf2^2 - 8*D*mf2^2 + 
       2*D^2*mf2^2 + 16*t - 14*D*t + 3*D^2*t - 16*mf2*t + 
       16*D*mf2*t - 4*D^2*mf2*t + 8*t^2 - 8*D*t^2 + 2*D^2*t^2))/
     (mf2 - t)
 
Delta[{{1}, {2, 7}}, {1, 1, 0, 0, 0, 0, 1}] = -16*(-2 + D)
 
Delta[{{1}, {2, 7}}, {1, 1, 0, 0, 0, 0, 2}] = 0
 
Delta[{{1}, {2, 7}}, {1, 2, 0, 0, 0, 0, 1}] = 
    -8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Delta[{{1}, {2, 7}}, {1, 2, 0, 0, 0, 0, 2}] = 0
 
Delta[{{1}, {4, 5}}, {1, 0, 0, 1, 1, 0, 0}] = 0
 
Delta[{{1}, {4, 7}}, {1, 0, 0, 1, 0, 0, 1}] = 16*(-2 + D)
 
Delta[{{1}, {4, 7}}, {1, 0, 0, 1, 0, 0, 2}] = 0
 
Delta[{{1}, {5, 7}}, {1, 0, 0, 0, 1, 0, 1}] = 0
 
Delta[{{1}, {5, 7}}, {1, 0, 0, 0, 1, 0, 2}] = 0
 
Delta[{{1}, {2, 4, 5}}, {1, 1, 0, 1, 1, 0, 0}] = 
    (-40*mf2^4 + 38*D*mf2^4 - 9*D^2*mf2^4 + 8*mf2^5 + 18*D*mf2^5 - 
      11*D^2*mf2^5 + 40*mf2^6 - 12*D*mf2^6 - 4*D^2*mf2^6 + 24*mf2^7 - 
      12*D*mf2^7 - 64*mf2^2*t + 56*D*mf2^2*t - 12*D^2*mf2^2*t + 
      16*mf2^3*t - 4*D*mf2^3*t - 2*D^2*mf2^3*t - 80*mf2^4*t - 
      18*D*mf2^4*t + 29*D^2*mf2^4*t - 200*mf2^5*t + 52*D*mf2^5*t + 
      24*D^2*mf2^5*t - 168*mf2^6*t + 84*D*mf2^6*t + 48*mf2^2*t^2 - 
      76*D*mf2^2*t^2 + 26*D^2*mf2^2*t^2 + 256*mf2^3*t^2 - 
      116*D*mf2^3*t^2 - 6*D^2*mf2^3*t^2 + 400*mf2^4*t^2 - 
      80*D*mf2^4*t^2 - 60*D^2*mf2^4*t^2 + 504*mf2^5*t^2 - 
      252*D*mf2^5*t^2 + 16*mf2*t^3 + 12*D*mf2*t^3 - 10*D^2*mf2*t^3 - 
      368*mf2^2*t^3 + 276*D*mf2^2*t^3 - 46*D^2*mf2^2*t^3 - 
      400*mf2^3*t^3 + 40*D*mf2^3*t^3 + 80*D^2*mf2^3*t^3 - 840*mf2^4*t^3 + 
      420*D*mf2^4*t^3 - 40*t^4 + 30*D*t^4 - 5*D^2*t^4 + 248*mf2*t^4 - 
      222*D*mf2*t^4 + 49*D^2*mf2*t^4 + 200*mf2^2*t^4 + 20*D*mf2^2*t^4 - 
      60*D^2*mf2^2*t^4 + 840*mf2^3*t^4 - 420*D*mf2^3*t^4 - 64*t^5 + 
      62*D*t^5 - 15*D^2*t^5 - 40*mf2*t^5 - 28*D*mf2*t^5 + 
      24*D^2*mf2*t^5 - 504*mf2^2*t^5 + 252*D*mf2^2*t^5 + 8*D*t^6 - 
      4*D^2*t^6 + 168*mf2*t^6 - 84*D*mf2*t^6 - 24*t^7 + 12*D*t^7)/
     ((mf2 - t)*(mf2^2 + t - 2*mf2*t + t^2)*(mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Delta[{{1}, {2, 4, 5}}, {1, 2, 0, 1, 1, 0, 0}] = 
    2*(-2*D*mf2 + D^2*mf2 + 2*D*t - D^2*t - 16*mf2*t + 8*D*mf2*t + 
      16*t^2 - 8*D*t^2)
 
Delta[{{1}, {2, 4, 7}}, {1, 1, 0, 1, 0, 0, 1}] = 
    (-24*mf2^2 + 18*D*mf2^2 - 3*D^2*mf2^2 - 184*mf2^3 + 94*D*mf2^3 - 
      9*D^2*mf2^3 - 360*mf2^4 + 192*D*mf2^4 - 22*D^2*mf2^4 + 
      200*mf2^5 - 36*D*mf2^5 + 544*mf2^6 - 144*D*mf2^6 - 112*mf2*t + 
      40*D*mf2*t + 64*mf2^2*t - 38*D*mf2^2*t + 3*D^2*mf2^2*t + 
      1848*mf2^3*t - 844*D*mf2^3*t + 88*D^2*mf2^3*t + 312*mf2^4*t - 
      156*D*mf2^4*t - 3264*mf2^5*t + 864*D*mf2^5*t + 8*t^2 - 6*D*t^2 + 
      D^2*t^2 + 632*mf2*t^2 - 246*D*mf2*t^2 + 21*D^2*mf2*t^2 - 
      2392*mf2^2*t^2 + 1140*D*mf2^2*t^2 - 132*D^2*mf2^2*t^2 - 
      3248*mf2^3*t^2 + 984*D*mf2^3*t^2 + 8160*mf2^4*t^2 - 
      2160*D*mf2^4*t^2 - 288*t^3 + 142*D*t^3 - 15*D^2*t^3 + 
      680*mf2*t^3 - 516*D*mf2*t^3 + 88*D^2*mf2*t^3 + 5872*mf2^2*t^3 - 
      1656*D*mf2^2*t^3 - 10880*mf2^3*t^3 + 2880*D*mf2^3*t^3 + 224*t^4 + 
      28*D*t^4 - 22*D^2*t^4 - 4248*mf2*t^4 + 1164*D*mf2*t^4 + 
      8160*mf2^2*t^4 - 2160*D*mf2^2*t^4 + 1112*t^5 - 300*D*t^5 - 
      3264*mf2*t^5 + 864*D*mf2*t^5 + 544*t^6 - 144*D*t^6)/
     ((mf2^2 + t - 2*mf2*t + t^2)*(mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Delta[{{1}, {2, 4, 7}}, {1, 1, 0, 1, 0, 0, 2}] = 0
 
Delta[{{1}, {2, 4, 7}}, {1, 2, 0, 1, 0, 0, 1}] = 
    2*(-6*D + 3*D^2 + 16*D*mf2^2 + 16*t + 8*D*t - 32*D*mf2*t + 
       16*D*t^2) + 64*(-50*mf2^4 + 25*D*mf2^4 - 180*mf2^5 + 
       90*D*mf2^5 - 162*mf2^6 + 81*D*mf2^6 + 80*mf2^3*t - 
       40*D*mf2^3*t + 684*mf2^4*t - 342*D*mf2^4*t + 972*mf2^5*t - 
       486*D*mf2^5*t - 12*mf2^2*t^2 + 6*D*mf2^2*t^2 - 936*mf2^3*t^2 + 
       468*D*mf2^3*t^2 - 2430*mf2^4*t^2 + 1215*D*mf2^4*t^2 - 16*mf2*t^3 + 
       8*D*mf2*t^3 + 504*mf2^2*t^3 - 252*D*mf2^2*t^3 + 3240*mf2^3*t^3 - 
       1620*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 36*mf2*t^4 + 18*D*mf2*t^4 - 
       2430*mf2^2*t^4 + 1215*D*mf2^2*t^4 - 36*t^5 + 18*D*t^5 + 
       972*mf2*t^5 - 486*D*mf2*t^5 - 162*t^6 + 81*D*t^6)*
      x[k[2]][3, {{1}, {2, 4, 7}}]^2 + 256*(-50*mf2^4 + 25*D*mf2^4 - 
       140*mf2^5 + 70*D*mf2^5 - 98*mf2^6 + 49*D*mf2^6 + 120*mf2^3*t - 
       60*D*mf2^3*t + 588*mf2^4*t - 294*D*mf2^4*t + 588*mf2^5*t - 
       294*D*mf2^5*t - 92*mf2^2*t^2 + 46*D*mf2^2*t^2 - 952*mf2^3*t^2 + 
       476*D*mf2^3*t^2 - 1470*mf2^4*t^2 + 735*D*mf2^4*t^2 + 24*mf2*t^3 - 
       12*D*mf2*t^3 + 728*mf2^2*t^3 - 364*D*mf2^2*t^3 + 1960*mf2^3*t^3 - 
       980*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 252*mf2*t^4 + 126*D*mf2*t^4 - 
       1470*mf2^2*t^4 + 735*D*mf2^2*t^4 + 28*t^5 - 14*D*t^5 + 
       588*mf2*t^5 - 294*D*mf2*t^5 - 98*t^6 + 49*D*t^6)*
      x[k[2]][4, {{1}, {2, 4, 7}}]^2
 
Delta[{{1}, {2, 4, 7}}, {1, 2, 0, 1, 0, 0, 2}] = 0
 
Delta[{{1}, {2, 5, 7}}, {1, 1, 0, 0, 1, 0, 1}] = 
    (-56*mf2^4 + 58*D*mf2^4 - 15*D^2*mf2^4 - 120*mf2^5 + 134*D*mf2^5 - 
      37*D^2*mf2^5 + 8*mf2^6 + 20*D*mf2^6 - 12*D^2*mf2^6 - 24*mf2^7 + 
      12*D*mf2^7 - 80*mf2^2*t + 76*D*mf2^2*t - 18*D^2*mf2^2*t - 
      64*mf2^3*t + 52*D*mf2^3*t - 10*D^2*mf2^3*t + 496*mf2^4*t - 
      526*D*mf2^4*t + 139*D^2*mf2^4*t - 24*mf2^5*t - 132*D*mf2^5*t + 
      72*D^2*mf2^5*t + 168*mf2^6*t - 84*D*mf2^6*t + 16*mf2*t^2 - 
      20*D*mf2*t^2 + 6*D^2*mf2*t^2 + 352*mf2^2*t^2 - 324*D*mf2^2*t^2 + 
      74*D^2*mf2^2*t^2 - 704*mf2^3*t^2 + 724*D*mf2^3*t^2 - 
      186*D^2*mf2^3*t^2 + 360*D*mf2^4*t^2 - 180*D^2*mf2^4*t^2 - 
      504*mf2^5*t^2 + 252*D*mf2^5*t^2 - 256*mf2*t^3 + 244*D*mf2*t^3 - 
      58*D^2*mf2*t^3 + 336*mf2^2*t^3 - 356*D*mf2^2*t^3 + 
      94*D^2*mf2^2*t^3 + 80*mf2^3*t^3 - 520*D*mf2^3*t^3 + 
      240*D^2*mf2^3*t^3 + 840*mf2^4*t^3 - 420*D*mf2^4*t^3 + 24*t^4 - 
      30*D*t^4 + 9*D^2*t^4 + 56*mf2*t^4 - 26*D*mf2*t^4 - 
      D^2*mf2*t^4 - 120*mf2^2*t^4 + 420*D*mf2^2*t^4 - 
      180*D^2*mf2^2*t^4 - 840*mf2^3*t^4 + 420*D*mf2^3*t^4 - 64*t^5 + 
      50*D*t^5 - 9*D^2*t^5 + 72*mf2*t^5 - 180*D*mf2*t^5 + 
      72*D^2*mf2*t^5 + 504*mf2^2*t^5 - 252*D*mf2^2*t^5 - 16*t^6 + 
      32*D*t^6 - 12*D^2*t^6 - 168*mf2*t^6 + 84*D*mf2*t^6 + 24*t^7 - 
      12*D*t^7)/((mf2 - t)*(mf2^2 + t - 2*mf2*t + t^2)*
      (mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Delta[{{1}, {2, 5, 7}}, {1, 1, 0, 0, 1, 0, 2}] = 0
 
Delta[{{1}, {2, 5, 7}}, {1, 2, 0, 0, 1, 0, 1}] = 
    2*(-2*D*mf2 + D^2*mf2 + 2*D*t - D^2*t - 16*mf2*t + 8*D*mf2*t + 
      16*t^2 - 8*D*t^2)
 
Delta[{{1}, {2, 5, 7}}, {1, 2, 0, 0, 1, 0, 2}] = 0
 
Delta[{{1}, {4, 5, 7}}, {1, 0, 0, 1, 1, 0, 1}] = 
    (24*mf2^2 - 18*D*mf2^2 + 3*D^2*mf2^2 + 40*mf2^3 - 38*D*mf2^3 + 
      9*D^2*mf2^3 - 88*mf2^4 + 40*D*mf2^4 + 2*D^2*mf2^4 - 88*mf2^5 + 
      44*D*mf2^5 + 16*mf2*t - 20*D*mf2*t + 6*D^2*mf2*t - 128*mf2^2*t + 
      86*D*mf2^2*t - 11*D^2*mf2^2*t + 184*mf2^3*t - 76*D*mf2^3*t - 
      8*D^2*mf2^3*t + 376*mf2^4*t - 188*D*mf2^4*t - 8*t^2 + 6*D*t^2 - 
      D^2*t^2 + 56*mf2*t^2 - 18*D*mf2*t^2 - 5*D^2*mf2*t^2 - 
      120*mf2^2*t^2 + 36*D*mf2^2*t^2 + 12*D^2*mf2^2*t^2 - 624*mf2^3*t^2 + 
      312*D*mf2^3*t^2 - 14*D*t^3 + 7*D^2*t^3 + 40*mf2*t^3 - 
      4*D*mf2*t^3 - 8*D^2*mf2*t^3 + 496*mf2^2*t^3 - 248*D*mf2^2*t^3 - 
      16*t^4 + 4*D*t^4 + 2*D^2*t^4 - 184*mf2*t^4 + 92*D*mf2*t^4 + 
      24*t^5 - 12*D*t^5)/((mf2^2 + t - 2*mf2*t + t^2)*
      (mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Delta[{{1}, {4, 5, 7}}, {1, 0, 0, 1, 1, 0, 2}] = 0
 
Delta[{{1}, {2, 4, 5, 7}}, {1, 1, 0, 1, 1, 0, 1}] = 
    (-24*mf2^3 + 18*D*mf2^3 - 3*D^2*mf2^3 - 56*mf2^4 + 42*D*mf2^4 - 
      7*D^2*mf2^4 + 72*mf2^5 - 44*D*mf2^5 + 4*D^2*mf2^5 + 248*mf2^6 - 
      124*D*mf2^6 + 64*mf2^7 - 32*D*mf2^7 + 40*mf2^2*t - 30*D*mf2^2*t + 
      5*D^2*mf2^2*t + 296*mf2^3*t - 208*D*mf2^3*t + 30*D^2*mf2^3*t + 
      144*mf2^4*t - 32*D*mf2^4*t - 20*D^2*mf2^4*t - 1136*mf2^5*t + 
      568*D*mf2^5*t - 448*mf2^6*t + 224*D*mf2^6*t - 8*mf2*t^2 + 
      10*D*mf2*t^2 - 3*D^2*mf2*t^2 - 280*mf2^2*t^2 + 236*D*mf2^2*t^2 - 
      48*D^2*mf2^2*t^2 - 848*mf2^3*t^2 + 344*D*mf2^3*t^2 + 
      40*D^2*mf2^3*t^2 + 1960*mf2^4*t^2 - 980*D*mf2^4*t^2 + 
      1344*mf2^5*t^2 - 672*D*mf2^5*t^2 + 8*t^3 - 6*D*t^3 + D^2*t^3 + 
      56*mf2*t^3 - 96*D*mf2*t^3 + 34*D^2*mf2*t^3 + 960*mf2^2*t^3 - 
      400*D*mf2^2*t^3 - 40*D^2*mf2^2*t^3 - 1440*mf2^3*t^3 + 
      720*D*mf2^3*t^3 - 2240*mf2^4*t^3 + 1120*D*mf2^4*t^3 - 16*t^4 + 
      26*D*t^4 - 9*D^2*t^4 - 312*mf2*t^4 + 116*D*mf2*t^4 + 
      20*D^2*mf2*t^4 + 200*mf2^2*t^4 - 100*D*mf2^2*t^4 + 2240*mf2^3*t^4 - 
      1120*D*mf2^3*t^4 - 16*t^5 + 16*D*t^5 - 4*D^2*t^5 + 272*mf2*t^5 - 
      136*D*mf2*t^5 - 1344*mf2^2*t^5 + 672*D*mf2^2*t^5 - 104*t^6 + 
      52*D*t^6 + 448*mf2*t^6 - 224*D*mf2*t^6 - 64*t^7 + 32*D*t^7)/
     ((mf2^2 + t - 2*mf2*t + t^2)*(mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Delta[{{1}, {2, 4, 5, 7}}, {1, 1, 0, 1, 1, 0, 2}] = 0
 
Delta[{{1}, {2, 4, 5, 7}}, {1, 2, 0, 1, 1, 0, 1}] = 
    2*(16*mf2 - 14*D*mf2 + 3*D^2*mf2 - 32*mf2^3 + 16*D*mf2^3 - 16*t + 
      14*D*t - 3*D^2*t - 16*mf2*t + 8*D*mf2*t + 96*mf2^2*t - 
      48*D*mf2^2*t + 16*t^2 - 8*D*t^2 - 96*mf2*t^2 + 48*D*mf2*t^2 + 
      32*t^3 - 16*D*t^3)
 
Delta[{{1}, {2, 4, 5, 7}}, {1, 2, 0, 1, 1, 0, 2}] = 0
 
Delta[{{2}, {3}}, {0, 1, 1, 0, 0, 0, 0}] = 0
 
Delta[{{2}, {3}}, {0, 2, 1, 0, 0, 0, 0}] = 16*(-4 + D)
 
Delta[{{4}, {3}}, {0, 0, 1, 1, 0, 0, 0}] = 16*(-2 + D)
 
Delta[{{5}, {3}}, {0, 0, 1, 0, 1, 0, 0}] = 0
 
Delta[{{6}, {2}}, {0, 1, 0, 0, 0, 1, 0}] = 0
 
Delta[{{6}, {2}}, {0, 2, 0, 0, 0, 1, 0}] = 0
 
Delta[{{6}, {3}}, {0, 0, 1, 0, 0, 1, 0}] = 0
 
Delta[{{6}, {4}}, {0, 0, 0, 1, 0, 1, 0}] = -16*(-2 + D)
 
Delta[{{6}, {5}}, {0, 0, 0, 0, 1, 1, 0}] = 0
 
Delta[{{6}, {7}}, {0, 0, 0, 0, 0, 1, 1}] = 16*(-2 + D)
 
Delta[{{6}, {7}}, {0, 0, 0, 0, 0, 1, 2}] = 
    -4*(28 - 24*D + 5*D^2 - 32*mf2^2 + 16*D*mf2^2 - 32*t + 16*D*t + 
      64*mf2*t - 32*D*mf2*t - 32*t^2 + 16*D*t^2)
 
Delta[{{6}, {2, 4}}, {0, 1, 0, 1, 0, 1, 0}] = 0
 
Delta[{{6}, {2, 4}}, {0, 2, 0, 1, 0, 1, 0}] = 0
 
Delta[{{6}, {2, 5}}, {0, 1, 0, 0, 1, 1, 0}] = 0
 
Delta[{{6}, {2, 5}}, {0, 2, 0, 0, 1, 1, 0}] = 0
 
Delta[{{6}, {2, 7}}, {0, 1, 0, 0, 0, 1, 1}] = 8*(4 - 4*D + D^2)
 
Delta[{{6}, {2, 7}}, {0, 1, 0, 0, 0, 1, 2}] = 
    -8*(4 - 4*D + D^2 - 8*mf2^2 + 4*D*mf2^2 - 8*t + 4*D*t + 
      16*mf2*t - 8*D*mf2*t - 8*t^2 + 4*D*t^2)
 
Delta[{{6}, {2, 7}}, {0, 2, 0, 0, 0, 1, 1}] = 0
 
Delta[{{6}, {2, 7}}, {0, 2, 0, 0, 0, 1, 2}] = 0
 
Delta[{{6}, {4, 5}}, {0, 0, 0, 1, 1, 1, 0}] = 0
 
Delta[{{6}, {4, 7}}, {0, 0, 0, 1, 0, 1, 1}] = -4*(4 - 4*D + D^2)
 
Delta[{{6}, {4, 7}}, {0, 0, 0, 1, 0, 1, 2}] = 
    (-4*(36 - 46*D + 15*D^2 - D^3 - 152*mf2 + 188*D*mf2 - 
        60*D^2*mf2 + 4*D^3*mf2 - 80*mf2^2 + 48*D*mf2^2 - 
        4*D^2*mf2^2 + 320*mf2^3 - 192*D*mf2^3 + 16*D^2*mf2^3 - 88*t + 
        52*D*t - 4*D^2*t + 480*mf2*t - 288*D*mf2*t + 24*D^2*mf2*t - 
        640*mf2^2*t + 384*D*mf2^2*t - 32*D^2*mf2^2*t - 80*t^2 + 
        48*D*t^2 - 4*D^2*t^2 + 320*mf2*t^2 - 192*D*mf2*t^2 + 
        16*D^2*mf2*t^2))/(-1 + 4*mf2) + 64*(-2 + D)*
      x[k[2]][2, {{6}, {4, 7}}]^2 + 1024*(-50*mf2^4 + 25*D*mf2^4 - 
       180*mf2^5 + 90*D*mf2^5 - 162*mf2^6 + 81*D*mf2^6 + 80*mf2^3*t - 
       40*D*mf2^3*t + 684*mf2^4*t - 342*D*mf2^4*t + 972*mf2^5*t - 
       486*D*mf2^5*t - 12*mf2^2*t^2 + 6*D*mf2^2*t^2 - 936*mf2^3*t^2 + 
       468*D*mf2^3*t^2 - 2430*mf2^4*t^2 + 1215*D*mf2^4*t^2 - 16*mf2*t^3 + 
       8*D*mf2*t^3 + 504*mf2^2*t^3 - 252*D*mf2^2*t^3 + 3240*mf2^3*t^3 - 
       1620*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 36*mf2*t^4 + 18*D*mf2*t^4 - 
       2430*mf2^2*t^4 + 1215*D*mf2^2*t^4 - 36*t^5 + 18*D*t^5 + 
       972*mf2*t^5 - 486*D*mf2*t^5 - 162*t^6 + 81*D*t^6)*
      x[k[2]][3, {{6}, {4, 7}}]^2 + 16384*(-50*mf2^4 + 25*D*mf2^4 - 
       140*mf2^5 + 70*D*mf2^5 - 98*mf2^6 + 49*D*mf2^6 + 120*mf2^3*t - 
       60*D*mf2^3*t + 588*mf2^4*t - 294*D*mf2^4*t + 588*mf2^5*t - 
       294*D*mf2^5*t - 92*mf2^2*t^2 + 46*D*mf2^2*t^2 - 952*mf2^3*t^2 + 
       476*D*mf2^3*t^2 - 1470*mf2^4*t^2 + 735*D*mf2^4*t^2 + 24*mf2*t^3 - 
       12*D*mf2*t^3 + 728*mf2^2*t^3 - 364*D*mf2^2*t^3 + 1960*mf2^3*t^3 - 
       980*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 252*mf2*t^4 + 126*D*mf2*t^4 - 
       1470*mf2^2*t^4 + 735*D*mf2^2*t^4 + 28*t^5 - 14*D*t^5 + 
       588*mf2*t^5 - 294*D*mf2*t^5 - 98*t^6 + 49*D*t^6)*
      x[k[2]][4, {{6}, {4, 7}}]^2
 
Delta[{{6}, {5, 7}}, {0, 0, 0, 0, 1, 1, 1}] = 0
 
Delta[{{6}, {5, 7}}, {0, 0, 0, 0, 1, 1, 2}] = 
    (-8*(8*mf2 - 3*D*mf2 - 28*mf2^2 + 10*D*mf2^2 - 8*mf2^3 + 
       4*D*mf2^3 - 4*mf2*t + 2*D*mf2*t + 16*mf2^2*t - 8*D*mf2^2*t - 
       8*mf2*t^2 + 4*D*mf2*t^2))/((-1 + 4*mf2)*(mf2 - t))
 
Delta[{{6}, {2, 4, 5}}, {0, 1, 0, 1, 1, 1, 0}] = 
    (-24*mf2^3 + 18*D*mf2^3 - 3*D^2*mf2^3 - 184*mf2^4 + 122*D*mf2^4 - 
      17*D^2*mf2^4 - 136*mf2^5 + 68*D*mf2^5 - 4*D^2*mf2^5 - 24*mf2^6 + 
      12*D*mf2^6 - 88*mf2^2*t + 50*D*mf2^2*t - 5*D^2*mf2^2*t + 
      504*mf2^3*t - 364*D*mf2^3*t + 58*D^2*mf2^3*t + 640*mf2^4*t - 
      320*D*mf2^4*t + 20*D^2*mf2^4*t + 144*mf2^5*t - 72*D*mf2^5*t + 
      152*mf2*t^2 - 98*D*mf2*t^2 + 13*D^2*mf2*t^2 - 424*mf2^2*t^2 + 
      368*D*mf2^2*t^2 - 72*D^2*mf2^2*t^2 - 1200*mf2^3*t^2 + 
      600*D*mf2^3*t^2 - 40*D^2*mf2^3*t^2 - 360*mf2^4*t^2 + 
      180*D*mf2^4*t^2 - 40*t^3 + 30*D*t^3 - 5*D^2*t^3 + 72*mf2*t^3 - 
      132*D*mf2*t^3 + 38*D^2*mf2*t^3 + 1120*mf2^2*t^3 - 
      560*D*mf2^2*t^3 + 40*D^2*mf2^2*t^3 + 480*mf2^3*t^3 - 
      240*D*mf2^3*t^3 + 32*t^4 + 6*D*t^4 - 7*D^2*t^4 - 520*mf2*t^4 + 
      260*D*mf2*t^4 - 20*D^2*mf2*t^4 - 360*mf2^2*t^4 + 
      180*D*mf2^2*t^4 + 96*t^5 - 48*D*t^5 + 4*D^2*t^5 + 144*mf2*t^5 - 
      72*D*mf2*t^5 - 24*t^6 + 12*D*t^6)/((mf2^2 + t - 2*mf2*t + t^2)*
      (mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Delta[{{6}, {2, 4, 5}}, {0, 2, 0, 1, 1, 1, 0}] = 0
 
Delta[{{6}, {2, 4, 7}}, {0, 1, 0, 1, 0, 1, 1}] = 
    (24*mf2^2 - 18*D*mf2^2 + 3*D^2*mf2^2 + 56*mf2^3 - 2*D*mf2^3 - 
      15*D^2*mf2^3 + 2*D^3*mf2^3 + 104*mf2^4 - 8*D*mf2^4 - 
      26*D^2*mf2^4 + 4*D^3*mf2^4 + 88*mf2^5 - 60*D*mf2^5 + 
      8*D^2*mf2^5 + 32*mf2^6 - 48*D*mf2^6 + 16*D^2*mf2^6 - 16*mf2*t + 
      52*D*mf2*t - 24*D^2*mf2*t + 2*D^3*mf2*t - 64*mf2^2*t + 
      38*D*mf2^2*t - 3*D^2*mf2^2*t - 248*mf2^3*t - 84*D*mf2^3*t + 
      120*D^2*mf2^3*t - 16*D^3*mf2^3*t - 312*mf2^4*t + 156*D*mf2^4*t - 
      192*mf2^5*t + 288*D*mf2^5*t - 96*D^2*mf2^5*t - 8*t^2 + 6*D*t^2 - 
      D^2*t^2 + 40*mf2*t^2 - 126*D*mf2*t^2 + 59*D^2*mf2*t^2 - 
      6*D^3*mf2*t^2 + 280*mf2^2*t^2 + 156*D*mf2^2*t^2 - 
      172*D^2*mf2^2*t^2 + 24*D^3*mf2^2*t^2 + 368*mf2^3*t^2 - 
      24*D*mf2^3*t^2 - 80*D^2*mf2^3*t^2 + 480*mf2^4*t^2 - 
      720*D*mf2^4*t^2 + 240*D^2*mf2^4*t^2 + 32*t^3 + 42*D*t^3 - 
      33*D^2*t^3 + 4*D^3*t^3 - 232*mf2*t^3 - 28*D*mf2*t^3 + 
      88*D^2*mf2*t^3 - 16*D^3*mf2*t^3 - 112*mf2^2*t^3 - 
      264*D*mf2^2*t^3 + 160*D^2*mf2^2*t^3 - 640*mf2^3*t^3 + 
      960*D*mf2^3*t^3 - 320*D^2*mf2^3*t^3 + 96*t^4 - 36*D*t^4 - 
      10*D^2*t^4 + 4*D^3*t^4 - 72*mf2*t^4 + 276*D*mf2*t^4 - 
      120*D^2*mf2*t^4 + 480*mf2^2*t^4 - 720*D*mf2^2*t^4 + 
      240*D^2*mf2^2*t^4 + 40*t^5 - 84*D*t^5 + 32*D^2*t^5 - 
      192*mf2*t^5 + 288*D*mf2*t^5 - 96*D^2*mf2*t^5 + 32*t^6 - 
      48*D*t^6 + 16*D^2*t^6)/((mf2^2 + t - 2*mf2*t + t^2)*
      (mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Delta[{{6}, {2, 4, 7}}, {0, 1, 0, 1, 0, 1, 2}] = 
    4*(4 - 7*D + 2*D^2 - 8*mf2^2 + 8*D*mf2^2 - 16*t + 8*D*t + 
       16*mf2*t - 16*D*mf2*t - 8*t^2 + 8*D*t^2) + 
     32*(100*mf2^4 - 100*D*mf2^4 + 25*D^2*mf2^4 + 360*mf2^5 - 
       360*D*mf2^5 + 90*D^2*mf2^5 + 324*mf2^6 - 324*D*mf2^6 + 
       81*D^2*mf2^6 - 160*mf2^3*t + 160*D*mf2^3*t - 40*D^2*mf2^3*t - 
       1368*mf2^4*t + 1368*D*mf2^4*t - 342*D^2*mf2^4*t - 1944*mf2^5*t + 
       1944*D*mf2^5*t - 486*D^2*mf2^5*t + 24*mf2^2*t^2 - 
       24*D*mf2^2*t^2 + 6*D^2*mf2^2*t^2 + 1872*mf2^3*t^2 - 
       1872*D*mf2^3*t^2 + 468*D^2*mf2^3*t^2 + 4860*mf2^4*t^2 - 
       4860*D*mf2^4*t^2 + 1215*D^2*mf2^4*t^2 + 32*mf2*t^3 - 
       32*D*mf2*t^3 + 8*D^2*mf2*t^3 - 1008*mf2^2*t^3 + 
       1008*D*mf2^2*t^3 - 252*D^2*mf2^2*t^3 - 6480*mf2^3*t^3 + 
       6480*D*mf2^3*t^3 - 1620*D^2*mf2^3*t^3 + 4*t^4 - 4*D*t^4 + 
       D^2*t^4 + 72*mf2*t^4 - 72*D*mf2*t^4 + 18*D^2*mf2*t^4 + 
       4860*mf2^2*t^4 - 4860*D*mf2^2*t^4 + 1215*D^2*mf2^2*t^4 + 72*t^5 - 
       72*D*t^5 + 18*D^2*t^5 - 1944*mf2*t^5 + 1944*D*mf2*t^5 - 
       486*D^2*mf2*t^5 + 324*t^6 - 324*D*t^6 + 81*D^2*t^6)*
      x[k[2]][3, {{6}, {2, 4, 7}}]^2 + 128*(100*mf2^4 - 100*D*mf2^4 + 
       25*D^2*mf2^4 + 280*mf2^5 - 280*D*mf2^5 + 70*D^2*mf2^5 + 
       196*mf2^6 - 196*D*mf2^6 + 49*D^2*mf2^6 - 240*mf2^3*t + 
       240*D*mf2^3*t - 60*D^2*mf2^3*t - 1176*mf2^4*t + 1176*D*mf2^4*t - 
       294*D^2*mf2^4*t - 1176*mf2^5*t + 1176*D*mf2^5*t - 
       294*D^2*mf2^5*t + 184*mf2^2*t^2 - 184*D*mf2^2*t^2 + 
       46*D^2*mf2^2*t^2 + 1904*mf2^3*t^2 - 1904*D*mf2^3*t^2 + 
       476*D^2*mf2^3*t^2 + 2940*mf2^4*t^2 - 2940*D*mf2^4*t^2 + 
       735*D^2*mf2^4*t^2 - 48*mf2*t^3 + 48*D*mf2*t^3 - 12*D^2*mf2*t^3 - 
       1456*mf2^2*t^3 + 1456*D*mf2^2*t^3 - 364*D^2*mf2^2*t^3 - 
       3920*mf2^3*t^3 + 3920*D*mf2^3*t^3 - 980*D^2*mf2^3*t^3 + 4*t^4 - 
       4*D*t^4 + D^2*t^4 + 504*mf2*t^4 - 504*D*mf2*t^4 + 
       126*D^2*mf2*t^4 + 2940*mf2^2*t^4 - 2940*D*mf2^2*t^4 + 
       735*D^2*mf2^2*t^4 - 56*t^5 + 56*D*t^5 - 14*D^2*t^5 - 
       1176*mf2*t^5 + 1176*D*mf2*t^5 - 294*D^2*mf2*t^5 + 196*t^6 - 
       196*D*t^6 + 49*D^2*t^6)*x[k[2]][4, {{6}, {2, 4, 7}}]^2
 
Delta[{{6}, {2, 4, 7}}, {0, 2, 0, 1, 0, 1, 1}] = 0
 
Delta[{{6}, {2, 4, 7}}, {0, 2, 0, 1, 0, 1, 2}] = 0
 
Delta[{{6}, {2, 5, 7}}, {0, 1, 0, 0, 1, 1, 1}] = 
    (-72*mf2^4 + 22*D*mf2^4 + 3*D^2*mf2^4 - 152*mf2^5 + 46*D*mf2^5 + 
      9*D^2*mf2^5 - 40*mf2^6 + 20*D*mf2^6 + 4*D^2*mf2^6 + 24*mf2^7 - 
      12*D*mf2^7 - 48*mf2^2*t + 4*D*mf2^2*t + 6*D^2*mf2^2*t + 
      48*mf2^3*t - 32*D*mf2^3*t + 6*D^2*mf2^3*t + 560*mf2^4*t - 
      154*D*mf2^4*t - 35*D^2*mf2^4*t + 216*mf2^5*t - 108*D*mf2^5*t - 
      24*D^2*mf2^5*t - 168*mf2^6*t + 84*D*mf2^6*t - 16*mf2*t^2 + 
      20*D*mf2*t^2 - 6*D^2*mf2*t^2 + 64*mf2^2*t^2 + 44*D*mf2^2*t^2 - 
      30*D^2*mf2^2*t^2 - 800*mf2^3*t^2 + 196*D*mf2^3*t^2 + 
      50*D^2*mf2^3*t^2 - 480*mf2^4*t^2 + 240*D*mf2^4*t^2 + 
      60*D^2*mf2^4*t^2 + 504*mf2^5*t^2 - 252*D*mf2^5*t^2 - 16*mf2*t^3 - 
      64*D*mf2*t^3 + 30*D^2*mf2*t^3 + 560*mf2^2*t^3 - 124*D*mf2^2*t^3 - 
      30*D^2*mf2^2*t^3 + 560*mf2^3*t^3 - 280*D*mf2^3*t^3 - 
      80*D^2*mf2^3*t^3 - 840*mf2^4*t^3 + 420*D*mf2^4*t^3 - 24*t^4 + 
      30*D*t^4 - 9*D^2*t^4 - 200*mf2*t^4 + 46*D*mf2*t^4 + 
      5*D^2*mf2*t^4 - 360*mf2^2*t^4 + 180*D*mf2^2*t^4 + 
      60*D^2*mf2^2*t^4 + 840*mf2^3*t^4 - 420*D*mf2^3*t^4 + 32*t^5 - 
      10*D*t^5 + D^2*t^5 + 120*mf2*t^5 - 60*D*mf2*t^5 - 
      24*D^2*mf2*t^5 - 504*mf2^2*t^5 + 252*D*mf2^2*t^5 - 16*t^6 + 
      8*D*t^6 + 4*D^2*t^6 + 168*mf2*t^6 - 84*D*mf2*t^6 - 24*t^7 + 
      12*D*t^7)/((mf2 - t)*(mf2^2 + t - 2*mf2*t + t^2)*
      (mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Delta[{{6}, {2, 5, 7}}, {0, 1, 0, 0, 1, 1, 2}] = 
    4*(D*mf2 - D*t + 8*mf2*t - 8*t^2)
 
Delta[{{6}, {2, 5, 7}}, {0, 2, 0, 0, 1, 1, 1}] = 0
 
Delta[{{6}, {2, 5, 7}}, {0, 2, 0, 0, 1, 1, 2}] = 0
 
Delta[{{6}, {4, 5, 7}}, {0, 0, 0, 1, 1, 1, 1}] = 
    (24*mf2^2 - 18*D*mf2^2 + 3*D^2*mf2^2 - 104*mf2^3 + 62*D*mf2^3 - 
      7*D^2*mf2^3 - 184*mf2^4 + 152*D*mf2^4 - 26*D^2*mf2^4 + 
      648*mf2^5 - 340*D*mf2^5 + 24*D^2*mf2^5 + 480*mf2^6 - 
      240*D*mf2^6 - 32*mf2*t + 8*D*mf2*t + 2*D^2*mf2*t - 32*mf2^2*t + 
      70*D*mf2^2*t - 19*D^2*mf2^2*t + 1144*mf2^3*t - 676*D*mf2^3*t + 
      68*D^2*mf2^3*t - 1704*mf2^4*t + 916*D*mf2^4*t - 96*D^2*mf2^4*t - 
      2144*mf2^5*t + 1072*D*mf2^5*t - 8*t^2 + 6*D*t^2 - D^2*t^2 + 
      232*mf2*t^2 - 126*D*mf2*t^2 + 11*D^2*mf2*t^2 - 1464*mf2^2*t^2 + 
      764*D*mf2^2*t^2 - 64*D^2*mf2^2*t^2 + 1584*mf2^3*t^2 - 
      888*D*mf2^3*t^2 + 144*D^2*mf2^3*t^2 + 3776*mf2^4*t^2 - 
      1888*D*mf2^4*t^2 - 96*t^3 + 42*D*t^3 - D^2*t^3 + 744*mf2*t^3 - 
      364*D*mf2*t^3 + 28*D^2*mf2*t^3 - 624*mf2^2*t^3 + 
      376*D*mf2^2*t^3 - 96*D^2*mf2^2*t^3 - 3264*mf2^3*t^3 + 
      1632*D*mf2^3*t^3 - 112*t^4 + 60*D*t^4 - 6*D^2*t^4 + 72*mf2*t^4 - 
      52*D*mf2*t^4 + 24*D^2*mf2*t^4 + 1376*mf2^2*t^4 - 
      688*D*mf2^2*t^4 + 24*t^5 - 12*D*t^5 - 224*mf2*t^5 + 
      112*D*mf2*t^5)/((-1 + 4*mf2)*(mf2^2 + t - 2*mf2*t + t^2)*
      (mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Delta[{{6}, {4, 5, 7}}, {0, 0, 0, 1, 1, 1, 2}] = 
    (-4*(-4 + D + 8*mf2 + 8*mf2^2 - 8*D*mf2^2 + 32*mf2^3 - 16*mf2*t + 
       8*D*mf2*t + 8*t^2 - 32*mf2*t^2))/(-1 + 4*mf2)
 
Delta[{{6}, {2, 4, 5, 7}}, {0, 1, 0, 1, 1, 1, 1}] = 
    (8*mf2^3 - 22*D*mf2^3 + 5*D^2*mf2^3 + 88*mf2^4 - 82*D*mf2^4 + 
      15*D^2*mf2^4 + 104*mf2^5 - 28*D*mf2^5 + 4*D^2*mf2^5 - 152*mf2^6 + 
      108*D*mf2^6 - 64*mf2^7 + 32*D*mf2^7 - 16*mf2*t - 4*D*mf2*t + 
      2*D^2*mf2*t + 24*mf2^2*t - 2*D*mf2^2*t - D^2*mf2^2*t - 
      168*mf2^3*t + 272*D*mf2^3*t - 50*D^2*mf2^3*t - 752*mf2^4*t + 
      352*D*mf2^4*t - 20*D^2*mf2^4*t + 752*mf2^5*t - 536*D*mf2^5*t + 
      448*mf2^6*t - 224*D*mf2^6*t + 8*mf2*t^2 + 42*D*mf2*t^2 - 
      7*D^2*mf2*t^2 - 104*mf2^2*t^2 - 204*D*mf2^2*t^2 + 
      60*D^2*mf2^2*t^2 + 1808*mf2^3*t^2 - 1000*D*mf2^3*t^2 + 
      40*D^2*mf2^3*t^2 - 1480*mf2^4*t^2 + 1060*D*mf2^4*t^2 - 
      1344*mf2^5*t^2 + 672*D*mf2^5*t^2 - 40*t^3 - 2*D*t^3 + 3*D^2*t^3 + 
      296*mf2*t^3 - 32*D*mf2*t^3 - 30*D^2*mf2*t^3 - 1952*mf2^2*t^3 + 
      1168*D*mf2^2*t^3 - 40*D^2*mf2^2*t^3 + 1440*mf2^3*t^3 - 
      1040*D*mf2^3*t^3 + 2240*mf2^4*t^3 - 1120*D*mf2^4*t^3 - 112*t^4 + 
      46*D*t^4 + 5*D^2*t^4 + 968*mf2*t^4 - 604*D*mf2*t^4 + 
      20*D^2*mf2*t^4 - 680*mf2^2*t^4 + 500*D*mf2^2*t^4 - 2240*mf2^3*t^4 + 
      1120*D*mf2^3*t^4 - 176*t^5 + 112*D*t^5 - 4*D^2*t^5 + 
      112*mf2*t^5 - 88*D*mf2*t^5 + 1344*mf2^2*t^5 - 672*D*mf2^2*t^5 + 
      8*t^6 - 4*D*t^6 - 448*mf2*t^6 + 224*D*mf2*t^6 + 64*t^7 - 
      32*D*t^7)/((mf2^2 + t - 2*mf2*t + t^2)*(mf2 + 2*mf2^2 - 4*mf2*t + 
       2*t^2))
 
Delta[{{6}, {2, 4, 5, 7}}, {0, 1, 0, 1, 1, 1, 2}] = 
    4*(-8*mf2 + 3*D*mf2 + 16*mf2^3 + 8*t - 3*D*t + 8*mf2*t - 48*mf2^2*t - 
      8*t^2 + 48*mf2*t^2 - 16*t^3)
 
Delta[{{6}, {2, 4, 5, 7}}, {0, 2, 0, 1, 1, 1, 1}] = 0
 
Delta[{{6}, {2, 4, 5, 7}}, {0, 2, 0, 1, 1, 1, 2}] = 0
 
Delta[{{7}, {3}}, {0, 0, 1, 0, 0, 0, 1}] = -16*(-2 + D)
 
Delta[{{7}, {3}}, {0, 0, 1, 0, 0, 0, 2}] = 
    4*(28 - 24*D + 5*D^2 - 32*mf2^2 + 16*D*mf2^2 - 32*t + 16*D*t + 
      64*mf2*t - 32*D*mf2*t - 32*t^2 + 16*D*t^2)
 
Delta[{{1, 6}, {2}}, {1, 1, 0, 0, 0, 1, 0}] = 16*(-2 + D)
 
Delta[{{1, 6}, {2}}, {1, 2, 0, 0, 0, 1, 0}] = 0
 
Delta[{{1, 6}, {3}}, {1, 0, 1, 0, 0, 1, 0}] = 0
 
Delta[{{1, 6}, {4}}, {1, 0, 0, 1, 0, 1, 0}] = -8*(-2 + D)
 
Delta[{{1, 6}, {5}}, {1, 0, 0, 0, 1, 1, 0}] = 0
 
Delta[{{1, 6}, {7}}, {1, 0, 0, 0, 0, 1, 1}] = -8*(-2 + D)
 
Delta[{{1, 6}, {7}}, {1, 0, 0, 0, 0, 1, 2}] = 0
 
Delta[{{1, 6}, {2, 4}}, {1, 1, 0, 1, 0, 1, 0}] = 
    -2*(-104 + 68*D - 14*D^2 + D^3 + 112*mf2^2 - 40*D*mf2^2 + 
      4*D^2*mf2^2 + 112*t - 40*D*t + 4*D^2*t - 224*mf2*t + 
      80*D*mf2*t - 8*D^2*mf2*t + 112*t^2 - 40*D*t^2 + 4*D^2*t^2)
 
Delta[{{1, 6}, {2, 4}}, {1, 2, 0, 1, 0, 1, 0}] = 0
 
Delta[{{1, 6}, {2, 5}}, {1, 1, 0, 0, 1, 1, 0}] = 
    (8*(-8*mf2 + 3*D*mf2 - 4*mf2^2 + 2*D*mf2^2 - 8*t + 3*D*t + 
       8*mf2*t - 4*D*mf2*t - 4*t^2 + 2*D*t^2))/(mf2 - t)
 
Delta[{{1, 6}, {2, 5}}, {1, 2, 0, 0, 1, 1, 0}] = 0
 
Delta[{{1, 6}, {2, 7}}, {1, 1, 0, 0, 0, 1, 1}] = 
    -8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Delta[{{1, 6}, {2, 7}}, {1, 1, 0, 0, 0, 1, 2}] = 0
 
Delta[{{1, 6}, {2, 7}}, {1, 2, 0, 0, 0, 1, 1}] = 0
 
Delta[{{1, 6}, {2, 7}}, {1, 2, 0, 0, 0, 1, 2}] = 0
 
Delta[{{1, 6}, {4, 5}}, {1, 0, 0, 1, 1, 1, 0}] = 
    (-8*(8*mf2 - 3*D*mf2 - 28*mf2^2 + 10*D*mf2^2 - 8*mf2^3 + 
       4*D*mf2^3 - 4*mf2*t + 2*D*mf2*t + 16*mf2^2*t - 8*D*mf2^2*t - 
       8*mf2*t^2 + 4*D*mf2*t^2))/((-1 + 4*mf2)*(mf2 - t))
 
Delta[{{1, 6}, {4, 7}}, {1, 0, 0, 1, 0, 1, 1}] = 
    (-8*(-26 + 12*D - D^2 + 100*mf2 - 46*D*mf2 + 4*D^2*mf2 + 
       24*mf2^2 - 4*D*mf2^2 - 96*mf2^3 + 16*D*mf2^3 + 20*t - 2*D*t - 
       144*mf2*t + 24*D*mf2*t + 192*mf2^2*t - 32*D*mf2^2*t + 24*t^2 - 
       4*D*t^2 - 96*mf2*t^2 + 16*D*mf2*t^2))/(-1 + 4*mf2)
 
Delta[{{1, 6}, {4, 7}}, {1, 0, 0, 1, 0, 1, 2}] = 0
 
Delta[{{1, 6}, {5, 7}}, {1, 0, 0, 0, 1, 1, 1}] = 
    (-8*(8*mf2 - 3*D*mf2 - 28*mf2^2 + 10*D*mf2^2 - 8*mf2^3 + 
       4*D*mf2^3 - 4*mf2*t + 2*D*mf2*t + 16*mf2^2*t - 8*D*mf2^2*t - 
       8*mf2*t^2 + 4*D*mf2*t^2))/((-1 + 4*mf2)*(mf2 - t))
 
Delta[{{1, 6}, {5, 7}}, {1, 0, 0, 0, 1, 1, 2}] = 0
 
Delta[{{1, 6}, {2, 4, 5}}, {1, 1, 0, 1, 1, 1, 0}] = 
    4*(-8*mf2 + 3*D*mf2 + 8*mf2^2 + 16*t - 3*D*t - 8*mf2*t) + 
     2*(-8 + 6*D - D^2 + 8*mf2 - 6*D*mf2 + D^2*mf2 - 8*t + 6*D*t - 
       D^2*t)*x[k[1]][1, {{1, 6}, {2, 4, 5}}]
 
Delta[{{1, 6}, {2, 4, 5}}, {1, 2, 0, 1, 1, 1, 0}] = 0
 
Delta[{{1, 6}, {2, 4, 7}}, {1, 1, 0, 1, 0, 1, 1}] = 
    4*(-8 - D + D^2 + 4*D*mf2^2 - 8*t + 4*D*t - 8*D*mf2*t + 
       4*D*t^2) + 2*(16 - 14*D + 3*D^2 - 16*mf2^2 + 8*D*mf2^2 - 
       16*t + 8*D*t + 32*mf2*t - 16*D*mf2*t - 16*t^2 + 8*D*t^2)*
      x[k[1]][1, {{1, 6}, {2, 4, 7}}] + 64*(-50*mf2^4 + 25*D*mf2^4 - 
       180*mf2^5 + 90*D*mf2^5 - 162*mf2^6 + 81*D*mf2^6 + 80*mf2^3*t - 
       40*D*mf2^3*t + 684*mf2^4*t - 342*D*mf2^4*t + 972*mf2^5*t - 
       486*D*mf2^5*t - 12*mf2^2*t^2 + 6*D*mf2^2*t^2 - 936*mf2^3*t^2 + 
       468*D*mf2^3*t^2 - 2430*mf2^4*t^2 + 1215*D*mf2^4*t^2 - 16*mf2*t^3 + 
       8*D*mf2*t^3 + 504*mf2^2*t^3 - 252*D*mf2^2*t^3 + 3240*mf2^3*t^3 - 
       1620*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 36*mf2*t^4 + 18*D*mf2*t^4 - 
       2430*mf2^2*t^4 + 1215*D*mf2^2*t^4 - 36*t^5 + 18*D*t^5 + 
       972*mf2*t^5 - 486*D*mf2*t^5 - 162*t^6 + 81*D*t^6)*
      x[k[2]][3, {{1, 6}, {2, 4, 7}}]^2 + 
     256*(-50*mf2^4 + 25*D*mf2^4 - 140*mf2^5 + 70*D*mf2^5 - 98*mf2^6 + 
       49*D*mf2^6 + 120*mf2^3*t - 60*D*mf2^3*t + 588*mf2^4*t - 
       294*D*mf2^4*t + 588*mf2^5*t - 294*D*mf2^5*t - 92*mf2^2*t^2 + 
       46*D*mf2^2*t^2 - 952*mf2^3*t^2 + 476*D*mf2^3*t^2 - 
       1470*mf2^4*t^2 + 735*D*mf2^4*t^2 + 24*mf2*t^3 - 12*D*mf2*t^3 + 
       728*mf2^2*t^3 - 364*D*mf2^2*t^3 + 1960*mf2^3*t^3 - 
       980*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 252*mf2*t^4 + 126*D*mf2*t^4 - 
       1470*mf2^2*t^4 + 735*D*mf2^2*t^4 + 28*t^5 - 14*D*t^5 + 
       588*mf2*t^5 - 294*D*mf2*t^5 - 98*t^6 + 49*D*t^6)*
      x[k[2]][4, {{1, 6}, {2, 4, 7}}]^2
 
Delta[{{1, 6}, {2, 4, 7}}, {1, 1, 0, 1, 0, 1, 2}] = 0
 
Delta[{{1, 6}, {2, 4, 7}}, {1, 2, 0, 1, 0, 1, 1}] = 0
 
Delta[{{1, 6}, {2, 4, 7}}, {1, 2, 0, 1, 0, 1, 2}] = 0
 
Delta[{{1, 6}, {2, 5, 7}}, {1, 1, 0, 0, 1, 1, 1}] = 
    -4*(-8*mf2 + D*mf2 + 8*t - D*t - 8*mf2*t + 8*t^2) - 
     2*(8*mf2 - 6*D*mf2 + D^2*mf2 - 8*t + 6*D*t - D^2*t)*
      x[k[1]][1, {{1, 6}, {2, 5, 7}}]
 
Delta[{{1, 6}, {2, 5, 7}}, {1, 1, 0, 0, 1, 1, 2}] = 0
 
Delta[{{1, 6}, {2, 5, 7}}, {1, 2, 0, 0, 1, 1, 1}] = 0
 
Delta[{{1, 6}, {2, 5, 7}}, {1, 2, 0, 0, 1, 1, 2}] = 0
 
Delta[{{1, 6}, {4, 5, 7}}, {1, 0, 0, 1, 1, 1, 1}] = 
    (4*(-20 + 9*D - D^2 + 100*mf2 - 42*D*mf2 + 4*D^2*mf2 - 44*mf2^2 + 
       14*D*mf2^2 - 80*mf2^3 + 8*D*mf2^3 - 8*mf2*t - 4*D*mf2*t + 
       96*mf2^2*t - 16*D*mf2^2*t + 4*t^2 - 2*D*t^2 - 16*mf2*t^2 + 
       8*D*mf2*t^2))/(-1 + 4*mf2)
 
Delta[{{1, 6}, {4, 5, 7}}, {1, 0, 0, 1, 1, 1, 2}] = 0
 
Delta[{{1, 6}, {2, 4, 5, 7}}, {1, 1, 0, 1, 1, 1, 1}] = 
    4*(-8*mf2 + D*mf2 + 8*t - D*t - 8*mf2*t + 8*t^2) - 
     2*(-2*D*mf2 + D^2*mf2 - 16*mf2^3 + 8*D*mf2^3 + 2*D*t - D^2*t - 
       16*mf2*t + 8*D*mf2*t + 48*mf2^2*t - 24*D*mf2^2*t + 16*t^2 - 
       8*D*t^2 - 48*mf2*t^2 + 24*D*mf2*t^2 + 16*t^3 - 8*D*t^3)*
      x[k[1]][1, {{1, 6}, {2, 4, 5, 7}}]
 
Delta[{{1, 6}, {2, 4, 5, 7}}, {1, 1, 0, 1, 1, 1, 2}] = 0
 
Delta[{{1, 6}, {2, 4, 5, 7}}, {1, 2, 0, 1, 1, 1, 1}] = 0
 
Delta[{{1, 6}, {2, 4, 5, 7}}, {1, 2, 0, 1, 1, 1, 2}] = 0
 
Delta[{{2, 4}, {3}}, {0, 1, 1, 1, 0, 0, 0}] = -16*(-4 + D)
 
Delta[{{2, 4}, {3}}, {0, 2, 1, 1, 0, 0, 0}] = 
    -8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Delta[{{2, 5}, {3}}, {0, 1, 1, 0, 1, 0, 0}] = 0
 
Delta[{{2, 5}, {3}}, {0, 2, 1, 0, 1, 0, 0}] = 
    (-4*(16*mf2 - 14*D*mf2 + 3*D^2*mf2 + 8*mf2^2 - 8*D*mf2^2 + 
       2*D^2*mf2^2 + 16*t - 14*D*t + 3*D^2*t - 16*mf2*t + 
       16*D*mf2*t - 4*D^2*mf2*t + 8*t^2 - 8*D*t^2 + 2*D^2*t^2))/
     (mf2 - t)
 
Delta[{{2, 7}, {3}}, {0, 1, 1, 0, 0, 0, 1}] = -8*(-4 - 2*D + D^2)
 
Delta[{{2, 7}, {3}}, {0, 1, 1, 0, 0, 0, 2}] = 
    8*(4 - 4*D + D^2 - 8*mf2^2 + 4*D*mf2^2 - 8*t + 4*D*t + 16*mf2*t - 
      8*D*mf2*t - 8*t^2 + 4*D*t^2)
 
Delta[{{2, 7}, {3}}, {0, 2, 1, 0, 0, 0, 1}] = 
    -8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Delta[{{2, 7}, {3}}, {0, 2, 1, 0, 0, 0, 2}] = 0
 
Delta[{{4, 5}, {3}}, {0, 0, 1, 1, 1, 0, 0}] = 0
 
Delta[{{4, 7}, {3}}, {0, 0, 1, 1, 0, 0, 1}] = 4*(-12 + D^2)
 
Delta[{{4, 7}, {3}}, {0, 0, 1, 1, 0, 0, 2}] = 
    (4*(68 - 58*D + 15*D^2 - D^3 - 264*mf2 + 228*D*mf2 - 
        60*D^2*mf2 + 4*D^3*mf2 - 80*mf2^2 + 48*D*mf2^2 - 
        4*D^2*mf2^2 + 320*mf2^3 - 192*D*mf2^3 + 16*D^2*mf2^3 - 72*t + 
        44*D*t - 4*D^2*t + 480*mf2*t - 288*D*mf2*t + 24*D^2*mf2*t - 
        640*mf2^2*t + 384*D*mf2^2*t - 32*D^2*mf2^2*t - 80*t^2 + 
        48*D*t^2 - 4*D^2*t^2 + 320*mf2*t^2 - 192*D*mf2*t^2 + 
        16*D^2*mf2*t^2))/(-1 + 4*mf2) - 64*(-2 + D)*
      x[k[2]][2, {{4, 7}, {3}}]^2 - 1024*(-50*mf2^4 + 25*D*mf2^4 - 
       180*mf2^5 + 90*D*mf2^5 - 162*mf2^6 + 81*D*mf2^6 + 80*mf2^3*t - 
       40*D*mf2^3*t + 684*mf2^4*t - 342*D*mf2^4*t + 972*mf2^5*t - 
       486*D*mf2^5*t - 12*mf2^2*t^2 + 6*D*mf2^2*t^2 - 936*mf2^3*t^2 + 
       468*D*mf2^3*t^2 - 2430*mf2^4*t^2 + 1215*D*mf2^4*t^2 - 16*mf2*t^3 + 
       8*D*mf2*t^3 + 504*mf2^2*t^3 - 252*D*mf2^2*t^3 + 3240*mf2^3*t^3 - 
       1620*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 36*mf2*t^4 + 18*D*mf2*t^4 - 
       2430*mf2^2*t^4 + 1215*D*mf2^2*t^4 - 36*t^5 + 18*D*t^5 + 
       972*mf2*t^5 - 486*D*mf2*t^5 - 162*t^6 + 81*D*t^6)*
      x[k[2]][3, {{4, 7}, {3}}]^2 - 16384*(-50*mf2^4 + 25*D*mf2^4 - 
       140*mf2^5 + 70*D*mf2^5 - 98*mf2^6 + 49*D*mf2^6 + 120*mf2^3*t - 
       60*D*mf2^3*t + 588*mf2^4*t - 294*D*mf2^4*t + 588*mf2^5*t - 
       294*D*mf2^5*t - 92*mf2^2*t^2 + 46*D*mf2^2*t^2 - 952*mf2^3*t^2 + 
       476*D*mf2^3*t^2 - 1470*mf2^4*t^2 + 735*D*mf2^4*t^2 + 24*mf2*t^3 - 
       12*D*mf2*t^3 + 728*mf2^2*t^3 - 364*D*mf2^2*t^3 + 1960*mf2^3*t^3 - 
       980*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 252*mf2*t^4 + 126*D*mf2*t^4 - 
       1470*mf2^2*t^4 + 735*D*mf2^2*t^4 + 28*t^5 - 14*D*t^5 + 
       588*mf2*t^5 - 294*D*mf2*t^5 - 98*t^6 + 49*D*t^6)*
      x[k[2]][4, {{4, 7}, {3}}]^2
 
Delta[{{5, 7}, {3}}, {0, 0, 1, 0, 1, 0, 1}] = 0
 
Delta[{{5, 7}, {3}}, {0, 0, 1, 0, 1, 0, 2}] = 
    (-8*(8*mf2 - 3*D*mf2 - 28*mf2^2 + 10*D*mf2^2 - 8*mf2^3 + 
       4*D*mf2^3 - 4*mf2*t + 2*D*mf2*t + 16*mf2^2*t - 8*D*mf2^2*t - 
       8*mf2*t^2 + 4*D*mf2*t^2))/((-1 + 4*mf2)*(mf2 - t))
 
Delta[{{2, 4, 5}, {3}}, {0, 1, 1, 1, 1, 0, 0}] = 
    (-2*(-36*mf2^3 + 29*D*mf2^3 - 6*D^2*mf2^3 + 8*mf2^4 + 2*D*mf2^4 - 
       2*D^2*mf2^4 + 4*mf2^5 - 32*mf2*t + 28*D*mf2*t - 6*D^2*mf2*t + 
       84*mf2^2*t - 57*D*mf2^2*t + 10*D^2*mf2^2*t - 28*mf2^3*t - 
       8*D*mf2^3*t + 8*D^2*mf2^3*t - 20*mf2^4*t - 60*mf2*t^2 + 
       27*D*mf2*t^2 - 2*D^2*mf2*t^2 + 36*mf2^2*t^2 + 12*D*mf2^2*t^2 - 
       12*D^2*mf2^2*t^2 + 40*mf2^3*t^2 + 12*t^3 + D*t^3 - 2*D^2*t^3 - 
       20*mf2*t^3 - 8*D*mf2*t^3 + 8*D^2*mf2*t^3 - 40*mf2^2*t^3 + 4*t^4 + 
       2*D*t^4 - 2*D^2*t^4 + 20*mf2*t^4 - 4*t^5))/
     ((mf2 - t)*(mf2^2 + t - 2*mf2*t + t^2))
 
Delta[{{2, 4, 5}, {3}}, {0, 2, 1, 1, 1, 0, 0}] = 
    -2*(-2*D*mf2 + D^2*mf2 + 2*D*t - D^2*t - 16*mf2*t + 8*D*mf2*t + 
      16*t^2 - 8*D*t^2)
 
Delta[{{2, 4, 7}, {3}}, {0, 1, 1, 1, 0, 0, 1}] = 
    (-2*(4*mf2 - D*mf2 + 80*mf2^2 - 22*D*mf2^2 - 4*D^2*mf2^2 + 
       D^3*mf2^2 - 4*mf2^3 - 48*mf2^4 - 16*D*mf2^4 + 4*D^2*mf2^4 + 
       76*t - 21*D*t - 4*D^2*t + D^3*t - 164*mf2*t + 44*D*mf2*t + 
       8*D^2*mf2*t - 2*D^3*mf2*t - 84*mf2^2*t - 32*D*mf2^2*t + 
       8*D^2*mf2^2*t + 192*mf2^3*t + 64*D*mf2^3*t - 16*D^2*mf2^3*t + 
       36*t^2 - 38*D*t^2 + D^3*t^2 + 180*mf2*t^2 + 64*D*mf2*t^2 - 
       16*D^2*mf2*t^2 - 288*mf2^2*t^2 - 96*D*mf2^2*t^2 + 
       24*D^2*mf2^2*t^2 - 92*t^3 - 32*D*t^3 + 8*D^2*t^3 + 192*mf2*t^3 + 
       64*D*mf2*t^3 - 16*D^2*mf2*t^3 - 48*t^4 - 16*D*t^4 + 
       4*D^2*t^4))/(mf2^2 + t - 2*mf2*t + t^2)
 
Delta[{{2, 4, 7}, {3}}, {0, 1, 1, 1, 0, 0, 2}] = 
    (-2*(-4*mf2 + D*mf2 + 24*mf2^2 - 18*D*mf2^2 + 4*D^2*mf2^2 + 
        4*mf2^3 - 48*mf2^4 + 16*D*mf2^4 + 28*t - 19*D*t + 4*D^2*t - 
        44*mf2*t + 36*D*mf2*t - 8*D^2*mf2*t - 92*mf2^2*t + 
        32*D*mf2^2*t + 192*mf2^3*t - 64*D*mf2^3*t - 12*t^2 - 2*D*t^2 + 
        4*D^2*t^2 + 172*mf2*t^2 - 64*D*mf2*t^2 - 288*mf2^2*t^2 + 
        96*D*mf2^2*t^2 - 84*t^3 + 32*D*t^3 + 192*mf2*t^3 - 
        64*D*mf2*t^3 - 48*t^4 + 16*D*t^4))/(mf2^2 + t - 2*mf2*t + t^2) - 
     32*(100*mf2^4 - 100*D*mf2^4 + 25*D^2*mf2^4 + 360*mf2^5 - 
       360*D*mf2^5 + 90*D^2*mf2^5 + 324*mf2^6 - 324*D*mf2^6 + 
       81*D^2*mf2^6 - 160*mf2^3*t + 160*D*mf2^3*t - 40*D^2*mf2^3*t - 
       1368*mf2^4*t + 1368*D*mf2^4*t - 342*D^2*mf2^4*t - 1944*mf2^5*t + 
       1944*D*mf2^5*t - 486*D^2*mf2^5*t + 24*mf2^2*t^2 - 
       24*D*mf2^2*t^2 + 6*D^2*mf2^2*t^2 + 1872*mf2^3*t^2 - 
       1872*D*mf2^3*t^2 + 468*D^2*mf2^3*t^2 + 4860*mf2^4*t^2 - 
       4860*D*mf2^4*t^2 + 1215*D^2*mf2^4*t^2 + 32*mf2*t^3 - 
       32*D*mf2*t^3 + 8*D^2*mf2*t^3 - 1008*mf2^2*t^3 + 
       1008*D*mf2^2*t^3 - 252*D^2*mf2^2*t^3 - 6480*mf2^3*t^3 + 
       6480*D*mf2^3*t^3 - 1620*D^2*mf2^3*t^3 + 4*t^4 - 4*D*t^4 + 
       D^2*t^4 + 72*mf2*t^4 - 72*D*mf2*t^4 + 18*D^2*mf2*t^4 + 
       4860*mf2^2*t^4 - 4860*D*mf2^2*t^4 + 1215*D^2*mf2^2*t^4 + 72*t^5 - 
       72*D*t^5 + 18*D^2*t^5 - 1944*mf2*t^5 + 1944*D*mf2*t^5 - 
       486*D^2*mf2*t^5 + 324*t^6 - 324*D*t^6 + 81*D^2*t^6)*
      x[k[2]][3, {{2, 4, 7}, {3}}]^2 - 128*(100*mf2^4 - 100*D*mf2^4 + 
       25*D^2*mf2^4 + 280*mf2^5 - 280*D*mf2^5 + 70*D^2*mf2^5 + 
       196*mf2^6 - 196*D*mf2^6 + 49*D^2*mf2^6 - 240*mf2^3*t + 
       240*D*mf2^3*t - 60*D^2*mf2^3*t - 1176*mf2^4*t + 1176*D*mf2^4*t - 
       294*D^2*mf2^4*t - 1176*mf2^5*t + 1176*D*mf2^5*t - 
       294*D^2*mf2^5*t + 184*mf2^2*t^2 - 184*D*mf2^2*t^2 + 
       46*D^2*mf2^2*t^2 + 1904*mf2^3*t^2 - 1904*D*mf2^3*t^2 + 
       476*D^2*mf2^3*t^2 + 2940*mf2^4*t^2 - 2940*D*mf2^4*t^2 + 
       735*D^2*mf2^4*t^2 - 48*mf2*t^3 + 48*D*mf2*t^3 - 12*D^2*mf2*t^3 - 
       1456*mf2^2*t^3 + 1456*D*mf2^2*t^3 - 364*D^2*mf2^2*t^3 - 
       3920*mf2^3*t^3 + 3920*D*mf2^3*t^3 - 980*D^2*mf2^3*t^3 + 4*t^4 - 
       4*D*t^4 + D^2*t^4 + 504*mf2*t^4 - 504*D*mf2*t^4 + 
       126*D^2*mf2*t^4 + 2940*mf2^2*t^4 - 2940*D*mf2^2*t^4 + 
       735*D^2*mf2^2*t^4 - 56*t^5 + 56*D*t^5 - 14*D^2*t^5 - 
       1176*mf2*t^5 + 1176*D*mf2*t^5 - 294*D^2*mf2*t^5 + 196*t^6 - 
       196*D*t^6 + 49*D^2*t^6)*x[k[2]][4, {{2, 4, 7}, {3}}]^2
 
Delta[{{2, 4, 7}, {3}}, {0, 2, 1, 1, 0, 0, 1}] = 
    -2*(32 - 22*D + 3*D^2 - 64*mf2^2 + 16*D*mf2^2 - 48*t + 8*D*t + 
       128*mf2*t - 32*D*mf2*t - 64*t^2 + 16*D*t^2) + 
     64*(10*mf2^3 - 34*mf2^4 + 25*D*mf2^4 - 180*mf2^5 + 90*D*mf2^5 - 
       162*mf2^6 + 81*D*mf2^6 - 20*mf2^2*t + 16*mf2^3*t - 40*D*mf2^3*t + 
       684*mf2^4*t - 342*D*mf2^4*t + 972*mf2^5*t - 486*D*mf2^5*t + 
       10*mf2*t^2 + 84*mf2^2*t^2 + 6*D*mf2^2*t^2 - 936*mf2^3*t^2 + 
       468*D*mf2^3*t^2 - 2430*mf2^4*t^2 + 1215*D*mf2^4*t^2 - 80*mf2*t^3 + 
       8*D*mf2*t^3 + 504*mf2^2*t^3 - 252*D*mf2^2*t^3 + 3240*mf2^3*t^3 - 
       1620*D*mf2^3*t^3 + 14*t^4 + D*t^4 - 36*mf2*t^4 + 18*D*mf2*t^4 - 
       2430*mf2^2*t^4 + 1215*D*mf2^2*t^4 - 36*t^5 + 18*D*t^5 + 
       972*mf2*t^5 - 486*D*mf2*t^5 - 162*t^6 + 81*D*t^6)*
      x[k[2]][3, {{2, 4, 7}, {3}}]^2 + 256*(-10*mf2^3 - 66*mf2^4 + 
       25*D*mf2^4 - 140*mf2^5 + 70*D*mf2^5 - 98*mf2^6 + 49*D*mf2^6 + 
       20*mf2^2*t + 184*mf2^3*t - 60*D*mf2^3*t + 588*mf2^4*t - 
       294*D*mf2^4*t + 588*mf2^5*t - 294*D*mf2^5*t - 10*mf2*t^2 - 
       188*mf2^2*t^2 + 46*D*mf2^2*t^2 - 952*mf2^3*t^2 + 476*D*mf2^3*t^2 - 
       1470*mf2^4*t^2 + 735*D*mf2^4*t^2 + 88*mf2*t^3 - 12*D*mf2*t^3 + 
       728*mf2^2*t^3 - 364*D*mf2^2*t^3 + 1960*mf2^3*t^3 - 
       980*D*mf2^3*t^3 - 18*t^4 + D*t^4 - 252*mf2*t^4 + 126*D*mf2*t^4 - 
       1470*mf2^2*t^4 + 735*D*mf2^2*t^4 + 28*t^5 - 14*D*t^5 + 
       588*mf2*t^5 - 294*D*mf2*t^5 - 98*t^6 + 49*D*t^6)*
      x[k[2]][4, {{2, 4, 7}, {3}}]^2
 
Delta[{{2, 4, 7}, {3}}, {0, 2, 1, 1, 0, 0, 2}] = 0
 
Delta[{{2, 5, 7}, {3}}, {0, 1, 1, 0, 1, 0, 1}] = 
    (2*(-4*mf2^3 - 15*D*mf2^3 + 6*D^2*mf2^3 + 8*mf2^4 - 6*D*mf2^4 + 
       2*D^2*mf2^4 + 4*mf2^5 - 8*mf2*t - 14*D*mf2*t + 6*D^2*mf2*t + 
       20*mf2^2*t + 23*D*mf2^2*t - 10*D^2*mf2^2*t - 20*mf2^3*t + 
       24*D*mf2^3*t - 8*D^2*mf2^3*t - 20*mf2^4*t + 8*t^2 - 2*D*t^2 - 
       20*mf2*t^2 - D*mf2*t^2 + 2*D^2*mf2*t^2 + 12*mf2^2*t^2 - 
       36*D*mf2^2*t^2 + 12*D^2*mf2^2*t^2 + 40*mf2^3*t^2 + 4*t^3 - 
       7*D*t^3 + 2*D^2*t^3 + 4*mf2*t^3 + 24*D*mf2*t^3 - 
       8*D^2*mf2*t^3 - 40*mf2^2*t^3 - 4*t^4 - 6*D*t^4 + 2*D^2*t^4 + 
       20*mf2*t^4 - 4*t^5))/((mf2 - t)*(mf2^2 + t - 2*mf2*t + t^2))
 
Delta[{{2, 5, 7}, {3}}, {0, 1, 1, 0, 1, 0, 2}] = 
    (2*(-4*mf2^2 + D*mf2^2 + 2*D*mf2^3 + 4*mf2^4 + 8*mf2*t + 4*mf2^2*t - 
       6*D*mf2^2*t - 4*t^2 - D*t^2 + 8*mf2*t^2 + 6*D*mf2*t^2 - 
       24*mf2^2*t^2 - 12*t^3 - 2*D*t^3 + 32*mf2*t^3 - 12*t^4))/
     (mf2^2 + t - 2*mf2*t + t^2)
 
Delta[{{2, 5, 7}, {3}}, {0, 2, 1, 0, 1, 0, 1}] = 
    -2*(-2*D*mf2 + D^2*mf2 + 2*D*t - D^2*t - 16*mf2*t + 8*D*mf2*t + 
      16*t^2 - 8*D*t^2)
 
Delta[{{2, 5, 7}, {3}}, {0, 2, 1, 0, 1, 0, 2}] = 0
 
Delta[{{4, 5, 7}, {3}}, {0, 0, 1, 1, 1, 0, 1}] = 
    (-2*(4*mf2 - D*mf2 - 8*mf2^2 + 6*D*mf2^2 - 2*D^2*mf2^2 - 20*mf2^3 - 
       16*D*mf2^3 + 8*D^2*mf2^3 - 16*mf2^4 + 16*D*mf2^4 + 12*t + 
       D*t - 2*D^2*t - 52*mf2*t - 16*D*mf2*t + 12*D^2*mf2*t + 
       20*mf2^2*t + 48*D*mf2^2*t - 16*D^2*mf2^2*t + 80*mf2^3*t - 
       48*D*mf2^3*t + 4*t^2 + 2*D*t^2 - 2*D^2*t^2 + 36*mf2*t^2 - 
       32*D*mf2*t^2 + 8*D^2*mf2*t^2 - 112*mf2^2*t^2 + 48*D*mf2^2*t^2 - 
       4*t^3 + 48*mf2*t^3 - 16*D*mf2*t^3))/((-1 + 4*mf2)*
      (mf2^2 + t - 2*mf2*t + t^2))
 
Delta[{{4, 5, 7}, {3}}, {0, 0, 1, 1, 1, 0, 2}] = 
    (-2*(-4*mf2 + D*mf2 + 8*mf2^2 - 2*D*mf2^2 + 20*mf2^3 - 16*D*mf2^4 + 
       64*mf2^5 - 12*t + 3*D*t + 52*mf2*t - 8*D*mf2*t - 36*mf2^2*t - 
       16*D*mf2^2*t + 16*mf2^3*t + 48*D*mf2^3*t - 128*mf2^4*t - 4*t^2 + 
       2*D*t^2 - 36*mf2*t^2 + 16*D*mf2*t^2 + 112*mf2^2*t^2 - 
       48*D*mf2^2*t^2 + 20*t^3 - 144*mf2*t^3 + 16*D*mf2*t^3 + 
       128*mf2^2*t^3 + 16*t^4 - 64*mf2*t^4))/((-1 + 4*mf2)*
      (mf2^2 + t - 2*mf2*t + t^2))
 
Delta[{{2, 4, 5, 7}, {3}}, {0, 1, 1, 1, 1, 0, 1}] = 
    (2*(-32*mf2^2 + 12*D*mf2^2 - D^2*mf2^2 + 8*D*mf2^3 - 
       2*D^2*mf2^3 + 16*mf2^4 + 4*D*mf2^4 - 24*t + 10*D*t - D^2*t + 
       64*mf2*t - 16*D*mf2*t + 40*mf2^2*t - 24*D*mf2^2*t + 
       6*D^2*mf2^2*t - 80*mf2^3*t - 8*t^2 + D^2*t^2 - 96*mf2*t^2 + 
       40*D*mf2*t^2 - 6*D^2*mf2*t^2 + 144*mf2^2*t^2 - 24*D*mf2^2*t^2 + 
       56*t^3 - 24*D*t^3 + 2*D^2*t^3 - 112*mf2*t^3 + 32*D*mf2*t^3 + 
       32*t^4 - 12*D*t^4))/(mf2^2 + t - 2*mf2*t + t^2)
 
Delta[{{2, 4, 5, 7}, {3}}, {0, 1, 1, 1, 1, 0, 2}] = 
    (2*(4*mf2^2 - D*mf2^2 - 16*mf2^3 + 6*D*mf2^3 - 4*mf2^4 + 32*mf2^5 - 
        24*mf2*t + 8*D*mf2*t + 44*mf2^2*t - 18*D*mf2^2*t + 64*mf2^3*t - 
        160*mf2^4*t + 20*t^2 - 7*D*t^2 - 24*mf2*t^2 + 18*D*mf2*t^2 - 
        168*mf2^2*t^2 + 320*mf2^3*t^2 - 4*t^3 - 6*D*t^3 + 160*mf2*t^3 - 
        320*mf2^2*t^3 - 52*t^4 + 160*mf2*t^4 - 32*t^5))/
      (mf2^2 + t - 2*mf2*t + t^2) + 32*(-4*mf2^4 + D*mf2^4 + 4*mf2^6 - 
       4*mf2^2*t + D*mf2^2*t + 16*mf2^3*t - 4*D*mf2^3*t + 8*mf2^4*t - 
       24*mf2^5*t + 8*mf2*t^2 - 2*D*mf2*t^2 - 20*mf2^2*t^2 + 
       6*D*mf2^2*t^2 - 32*mf2^3*t^2 + 60*mf2^4*t^2 - 4*t^3 + D*t^3 + 
       8*mf2*t^3 - 4*D*mf2*t^3 + 48*mf2^2*t^3 - 80*mf2^3*t^3 + D*t^4 - 
       32*mf2*t^4 + 60*mf2^2*t^4 + 8*t^5 - 24*mf2*t^5 + 4*t^6)*
      x[k[2]][4, {{2, 4, 5, 7}, {3}}]^2
 
Delta[{{2, 4, 5, 7}, {3}}, {0, 2, 1, 1, 1, 0, 1}] = 
    -2*(16*mf2 - 14*D*mf2 + 3*D^2*mf2 - 32*mf2^3 + 16*D*mf2^3 - 16*t + 
      14*D*t - 3*D^2*t - 16*mf2*t + 8*D*mf2*t + 96*mf2^2*t - 
      48*D*mf2^2*t + 16*t^2 - 8*D*t^2 - 96*mf2*t^2 + 48*D*mf2*t^2 + 
      32*t^3 - 16*D*t^3)
 
Delta[{{2, 4, 5, 7}, {3}}, {0, 2, 1, 1, 1, 0, 2}] = 0
 
Delta[{{1}, {2}, {3}}, {1, 1, 1, 0, 0, 0, 0}] = 
    -2*(-120 + 76*D - 14*D^2 + D^3 + 112*mf2^2 - 40*D*mf2^2 + 
      4*D^2*mf2^2 + 112*t - 40*D*t + 4*D^2*t - 224*mf2*t + 
      80*D*mf2*t - 8*D^2*mf2*t + 112*t^2 - 40*D*t^2 + 4*D^2*t^2)
 
Delta[{{1}, {2}, {3}}, {1, 2, 1, 0, 0, 0, 0}] = 0
 
Delta[{{1}, {4}, {3}}, {1, 0, 1, 1, 0, 0, 0}] = 
    2*(-24 + 28*D - 10*D^2 + D^3 + 112*mf2^2 - 40*D*mf2^2 + 
      4*D^2*mf2^2 + 112*t - 40*D*t + 4*D^2*t - 224*mf2*t + 
      80*D*mf2*t - 8*D^2*mf2*t + 112*t^2 - 40*D*t^2 + 4*D^2*t^2)
 
Delta[{{1}, {5}, {3}}, {1, 0, 1, 0, 1, 0, 0}] = 0
 
Delta[{{1}, {7}, {3}}, {1, 0, 1, 0, 0, 0, 1}] = -8*(24 - 12*D + D^2)
 
Delta[{{1}, {7}, {3}}, {1, 0, 1, 0, 0, 0, 2}] = 0
 
Delta[{{1}, {2, 4}, {3}}, {1, 1, 1, 1, 0, 0, 0}] = 
    8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2) + 
     8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[1]][1, {{1}, {2, 4}, {3}}] + 12*(-4 - 4*D + D^2 - 8*mf2^2 + 
       4*D*mf2^2 - 8*t + 4*D*t + 16*mf2*t - 8*D*mf2*t - 8*t^2 + 
       4*D*t^2)*x[k[1]][2, {{1}, {2, 4}, {3}}]
 
Delta[{{1}, {2, 4}, {3}}, {1, 2, 1, 1, 0, 0, 0}] = 
    48*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[1]][1, {{1}, {2, 4}, {3}}]*x[k[1]][2, {{1}, {2, 4}, {3}}] + 
     (48*(2*mf2 - D*mf2 - 2*mf2^2 + D*mf2^2 - 4*mf2^3 + 4*mf2^4 - 
        2*D*mf2*t + 12*mf2^2*t - 16*mf2^3*t - 2*t^2 + D*t^2 - 
        12*mf2*t^2 + 24*mf2^2*t^2 + 4*t^3 - 16*mf2*t^3 + 4*t^4)*
       x[k[1]][2, {{1}, {2, 4}, {3}}]^2)/(mf2 - t)^2 + 
     x[k[1]][2, {{1}, {2, 4}, {3}}]*(48*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 
         4*t^2) + 24*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
        x[k[2]][1, {{1}, {2, 4}, {3}}])
 
Delta[{{1}, {2, 5}, {3}}, {1, 1, 1, 0, 1, 0, 0}] = 
    (-4*(32*mf2 - 20*D*mf2 + 3*D^2*mf2 + 32*mf2^2 - 16*D*mf2^2 + 
        2*D^2*mf2^2 + 16*mf2^3 + 16*t - 16*D*t + 3*D^2*t - 48*mf2*t + 
        32*D*mf2*t - 4*D^2*mf2*t - 48*mf2^2*t + 16*t^2 - 16*D*t^2 + 
        2*D^2*t^2 + 48*mf2*t^2 - 16*t^3))/(mf2 - t) + 
     (4*(8*mf2^3 - 6*D*mf2^3 + D^2*mf2^3 + 8*mf2^4 - 6*D*mf2^4 + 
        D^2*mf2^4 - 8*mf2*t + 6*D*mf2*t - D^2*mf2*t - 32*mf2^3*t + 
        24*D*mf2^3*t - 4*D^2*mf2^3*t - 8*t^2 + 6*D*t^2 - D^2*t^2 - 
        24*mf2*t^2 + 18*D*mf2*t^2 - 3*D^2*mf2*t^2 + 48*mf2^2*t^2 - 
        36*D*mf2^2*t^2 + 6*D^2*mf2^2*t^2 + 16*t^3 - 12*D*t^3 + 
        2*D^2*t^3 - 32*mf2*t^3 + 24*D*mf2*t^3 - 4*D^2*mf2*t^3 + 8*t^4 - 
        6*D*t^4 + D^2*t^4)*x[k[1]][1, {{1}, {2, 5}, {3}}])/(mf2 - t)^2
 
Delta[{{1}, {2, 5}, {3}}, {1, 2, 1, 0, 1, 0, 0}] = 0
 
Delta[{{1}, {2, 7}, {3}}, {1, 1, 1, 0, 0, 0, 1}] = 
    -4*(4 - 4*D + D^2 - 8*mf2^2 + 4*D*mf2^2 - 8*t + 4*D*t + 
       16*mf2*t - 8*D*mf2*t - 8*t^2 + 4*D*t^2) + 
     4*(8 - 6*D + D^2 - 16*mf2^2 + 4*D*mf2^2 - 16*t + 4*D*t + 
       32*mf2*t - 8*D*mf2*t - 16*t^2 + 4*D*t^2)*
      x[k[1]][1, {{1}, {2, 7}, {3}}] + 
     (2*(8*mf2 - 6*D*mf2 + D^2*mf2 - 10*D*mf2^2 + D^2*mf2^2 - 
        26*D*mf2^3 + 5*D^2*mf2^3 + 16*mf2^4 - 8*D*mf2^4 - 16*mf2^5 + 
        8*D*mf2^5 - 8*mf2*t + 16*D*mf2*t - 2*D^2*mf2*t + 16*mf2^2*t + 
        70*D*mf2^2*t - 15*D^2*mf2^2*t - 64*mf2^3*t + 32*D*mf2^3*t + 
        80*mf2^4*t - 40*D*mf2^4*t + 8*t^2 - 6*D*t^2 + D^2*t^2 - 
        16*mf2*t^2 - 70*D*mf2*t^2 + 15*D^2*mf2*t^2 + 96*mf2^2*t^2 - 
        48*D*mf2^2*t^2 - 160*mf2^3*t^2 + 80*D*mf2^3*t^2 + 26*D*t^3 - 
        5*D^2*t^3 - 64*mf2*t^3 + 32*D*mf2*t^3 + 160*mf2^2*t^3 - 
        80*D*mf2^2*t^3 + 16*t^4 - 8*D*t^4 - 80*mf2*t^4 + 40*D*mf2*t^4 + 
        16*t^5 - 8*D*t^5)*x[k[1]][2, {{1}, {2, 7}, {3}}])/(mf2 - t)^3 + 
     8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[2]][1, {{1}, {2, 7}, {3}}]
 
Delta[{{1}, {2, 7}, {3}}, {1, 1, 1, 0, 0, 0, 2}] = 0
 
Delta[{{1}, {2, 7}, {3}}, {1, 2, 1, 0, 0, 0, 1}] = 
    (-16*(-2*mf2 + D*mf2 - 4*mf2^2 + 2*D*mf2^2 + 4*mf2^3 + 8*mf2^4 + 
        12*mf2*t - 4*D*mf2*t - 32*mf2^3*t - 4*t^2 + 2*D*t^2 - 
        12*mf2*t^2 + 48*mf2^2*t^2 + 8*t^3 - 32*mf2*t^3 + 8*t^4)*
       x[k[1]][1, {{1}, {2, 7}, {3}}]*x[k[1]][2, {{1}, {2, 7}, {3}}])/
      (mf2 - t)^2 - (16*(2*mf2^2 - D*mf2^2 + 2*mf2^3 - D*mf2^3 - 
        8*mf2^4 + 2*D*mf2^4 - 4*mf2^5 + 8*mf2^6 - 8*mf2^2*t + 
        2*D*mf2^2*t + 20*mf2^3*t - 8*D*mf2^3*t + 24*mf2^4*t - 
        48*mf2^5*t + 2*mf2*t^2 - D*mf2*t^2 - 20*mf2^2*t^2 + 
        12*D*mf2^2*t^2 - 56*mf2^3*t^2 + 120*mf2^4*t^2 + 12*mf2*t^3 - 
        8*D*mf2*t^3 + 64*mf2^2*t^3 - 160*mf2^3*t^3 - 4*t^4 + 2*D*t^4 - 
        36*mf2*t^4 + 120*mf2^2*t^4 + 8*t^5 - 48*mf2*t^5 + 8*t^6)*
       x[k[1]][2, {{1}, {2, 7}, {3}}]^2)/(mf2 - t)^4 + 
     x[k[1]][2, {{1}, {2, 7}, {3}}]*
      ((16*(-2*mf2 + D*mf2 - 4*mf2^2 + 2*D*mf2^2 + 4*mf2^3 + 8*mf2^4 + 
          12*mf2*t - 4*D*mf2*t - 32*mf2^3*t - 4*t^2 + 2*D*t^2 - 
          12*mf2*t^2 + 48*mf2^2*t^2 + 8*t^3 - 32*mf2*t^3 + 8*t^4))/
        (mf2 - t)^2 - (8*(-2*mf2 + D*mf2 - 4*mf2^2 + 2*D*mf2^2 + 
          4*mf2^3 + 8*mf2^4 + 12*mf2*t - 4*D*mf2*t - 32*mf2^3*t - 4*t^2 + 
          2*D*t^2 - 12*mf2*t^2 + 48*mf2^2*t^2 + 8*t^3 - 32*mf2*t^3 + 8*t^4)*
         x[k[2]][1, {{1}, {2, 7}, {3}}])/(mf2 - t)^2)
 
Delta[{{1}, {2, 7}, {3}}, {1, 2, 1, 0, 0, 0, 2}] = 0
 
Delta[{{1}, {4, 5}, {3}}, {1, 0, 1, 1, 1, 0, 0}] = 
    (-2*(64*mf2 - 40*D*mf2 + 6*D^2*mf2 - 128*mf2^2 + 82*D*mf2^2 - 
        11*D^2*mf2^2 + 56*mf2^3 - 24*D*mf2^3 + 2*D^2*mf2^3 - 56*mf2^4 + 
        4*D*mf2^4 + 144*mf2*t - 84*D*mf2*t + 10*D^2*mf2*t - 
        224*mf2^2*t + 76*D*mf2^2*t - 6*D^2*mf2^2*t + 224*mf2^3*t - 
        16*D*mf2^3*t - 16*t^2 + 2*D*t^2 + D^2*t^2 + 280*mf2*t^2 - 
        80*D*mf2*t^2 + 6*D^2*mf2*t^2 - 336*mf2^2*t^2 + 24*D*mf2^2*t^2 - 
        112*t^3 + 28*D*t^3 - 2*D^2*t^3 + 224*mf2*t^3 - 16*D*mf2*t^3 - 
        56*t^4 + 4*D*t^4))/((-1 + 2*mf2 - 2*t)*(mf2 - t)) + 
     2*(8*mf2 - 6*D*mf2 + D^2*mf2 - 8*t + 6*D*t - D^2*t)*
      x[k[1]][1, {{1}, {4, 5}, {3}}] - 2*(24*mf2 - 18*D*mf2 + 3*D^2*mf2 + 
       8*mf2^2 - 6*D*mf2^2 + D^2*mf2^2 + 8*t - 6*D*t + D^2*t - 
       16*mf2*t + 12*D*mf2*t - 2*D^2*mf2*t + 8*t^2 - 6*D*t^2 + 
       D^2*t^2)*x[k[1]][2, {{1}, {4, 5}, {3}}]
 
Delta[{{1}, {4, 7}, {3}}, {1, 0, 1, 1, 0, 0, 1}] = 
    (-2*(200 - 134*D + 29*D^2 - 2*D^3 - 440*mf2 + 288*D*mf2 - 
        62*D^2*mf2 + 4*D^3*mf2 - 312*mf2^2 + 108*D*mf2^2 - 
        8*D^2*mf2^2 + 672*mf2^3 - 224*D*mf2^3 + 16*D^2*mf2^3 + 128*t - 
        180*D*t + 54*D^2*t - 4*D^3*t + 1296*mf2*t - 440*D*mf2*t + 
        32*D^2*mf2*t - 2016*mf2^2*t + 672*D*mf2^2*t - 48*D^2*mf2^2*t - 
        984*t^2 + 332*D*t^2 - 24*D^2*t^2 + 2016*mf2*t^2 - 
        672*D*mf2*t^2 + 48*D^2*mf2*t^2 - 672*t^3 + 224*D*t^3 - 
        16*D^2*t^3))/(-1 + 2*mf2 - 2*t) - 
     4*(16 - 18*D + 3*D^2 - 16*mf2^2 + 8*D*mf2^2 - 16*t + 8*D*t + 
       32*mf2*t - 16*D*mf2*t - 16*t^2 + 8*D*t^2)*
      x[k[1]][1, {{1}, {4, 7}, {3}}] - 2*(32 - 14*D + 3*D^2 - 16*mf2^2 + 
       8*D*mf2^2 - 16*t + 8*D*t + 32*mf2*t - 16*D*mf2*t - 16*t^2 + 
       8*D*t^2)*x[k[1]][2, {{1}, {4, 7}, {3}}] + 8*(24 - 12*D + D^2)*
      x[k[2]][2, {{1}, {4, 7}, {3}}]
 
Delta[{{1}, {4, 7}, {3}}, {1, 0, 1, 1, 0, 0, 2}] = 0
 
Delta[{{1}, {5, 7}, {3}}, {1, 0, 1, 0, 1, 0, 1}] = 
    (2*(6*D*mf2 - 3*D^2*mf2 + 56*mf2^2 - 32*D*mf2^2 + 6*D^2*mf2^2 - 
        56*mf2^3 + 20*D*mf2^3 + 48*t - 14*D*t + D^2*t - 184*mf2*t + 
        76*D*mf2*t - 8*D^2*mf2*t + 168*mf2^2*t - 60*D*mf2^2*t + 
        128*t^2 - 44*D*t^2 + 2*D^2*t^2 - 168*mf2*t^2 + 60*D*mf2*t^2 + 
        56*t^3 - 20*D*t^3))/((-1 + 2*mf2 - 2*t)*(mf2 - t)) + 
     (4*(8*mf2 - 6*D*mf2 + D^2*mf2 + 8*t - 6*D*t + D^2*t)*
       x[k[1]][1, {{1}, {5, 7}, {3}}])/(mf2 - t) + 
     (2*(8*mf2^2 - 6*D*mf2^2 + D^2*mf2^2 + 16*mf2*t - 12*D*mf2*t + 
        2*D^2*mf2*t + 8*t^2 - 6*D*t^2 + D^2*t^2)*
       x[k[1]][2, {{1}, {5, 7}, {3}}])/(mf2 - t)^2
 
Delta[{{1}, {5, 7}, {3}}, {1, 0, 1, 0, 1, 0, 2}] = 0
 
Delta[{{1}, {2, 4, 5}, {3}}, {1, 1, 1, 1, 1, 0, 0}] = 
    -2*(-4*D*mf2 + D^2*mf2 - 32*mf2^3 + 4*D*t - D^2*t - 32*mf2*t + 
       8*D*mf2*t + 96*mf2^2*t + 32*t^2 - 8*D*t^2 - 96*mf2*t^2 + 32*t^3) - 
     4*(-4*mf2 + 4*D*mf2 - D^2*mf2 - 8*mf2^3 + 4*D*mf2^3 + 4*t - 
       4*D*t + D^2*t + 24*mf2^2*t - 12*D*mf2^2*t - 24*mf2*t^2 + 
       12*D*mf2*t^2 + 8*t^3 - 4*D*t^3)*x[k[1]][1, 
       {{1}, {2, 4, 5}, {3}}] + 2*(8*mf2 - 6*D*mf2 + D^2*mf2 + 8*mf2^2 - 
       8*D*mf2^2 + 2*D^2*mf2^2 - 16*mf2^3 + 8*D*mf2^3 - 16*mf2^4 + 
       8*D*mf2^4 + 8*t - 6*D*t + D^2*t - 24*mf2*t + 20*D*mf2*t - 
       4*D^2*mf2*t + 64*mf2^3*t - 32*D*mf2^3*t + 16*t^2 - 12*D*t^2 + 
       2*D^2*t^2 + 48*mf2*t^2 - 24*D*mf2*t^2 - 96*mf2^2*t^2 + 
       48*D*mf2^2*t^2 - 32*t^3 + 16*D*t^3 + 64*mf2*t^3 - 32*D*mf2*t^3 - 
       16*t^4 + 8*D*t^4)*x[k[1]][2, {{1}, {2, 4, 5}, {3}}]
 
Delta[{{1}, {2, 4, 5}, {3}}, {1, 2, 1, 1, 1, 0, 0}] = 0
 
Delta[{{1}, {2, 4, 7}, {3}}, {1, 1, 1, 1, 0, 0, 1}] = 
    -2*(16 - 12*D + 3*D^2 + 16*D*mf2^2 + 8*D*t - 32*D*mf2*t + 
       16*D*t^2) - 16*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[1]][1, {{1}, {2, 4, 7}, {3}}]^2 - 
     4*(12 - 8*D + D^2 - 8*mf2^2 - 4*D*mf2^2 - 16*t + 16*mf2*t + 
       8*D*mf2*t - 8*t^2 - 4*D*t^2)*x[k[1]][2, {{1}, {2, 4, 7}, {3}}] - 
     16*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[1]][2, {{1}, {2, 4, 7}, {3}}]^2 + x[k[1]][1, {{1}, {2, 4, 7}, {3}}]*
      (-4*(-2*D + D^2 - 4*mf2 + 2*D*mf2 - 8*mf2^2 + 12*D*mf2^2 + 
         4*t + 6*D*t + 16*mf2*t - 24*D*mf2*t - 8*t^2 + 12*D*t^2) - 
       32*(-4 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
        x[k[1]][2, {{1}, {2, 4, 7}, {3}}]) - 
     256*(25*mf2^4 + 90*mf2^5 + 81*mf2^6 - 40*mf2^3*t - 342*mf2^4*t - 
       486*mf2^5*t + 6*mf2^2*t^2 + 468*mf2^3*t^2 + 1215*mf2^4*t^2 + 
       8*mf2*t^3 - 252*mf2^2*t^3 - 1620*mf2^3*t^3 + t^4 + 18*mf2*t^4 + 
       1215*mf2^2*t^4 + 18*t^5 - 486*mf2*t^5 + 81*t^6)*
      x[k[1]][3, {{1}, {2, 4, 7}, {3}}]^2 - 
     1024*(25*mf2^4 + 70*mf2^5 + 49*mf2^6 - 60*mf2^3*t - 294*mf2^4*t - 
       294*mf2^5*t + 46*mf2^2*t^2 + 476*mf2^3*t^2 + 735*mf2^4*t^2 - 
       12*mf2*t^3 - 364*mf2^2*t^3 - 980*mf2^3*t^3 + t^4 + 126*mf2*t^4 + 
       735*mf2^2*t^4 - 14*t^5 - 294*mf2*t^5 + 49*t^6)*
      x[k[1]][4, {{1}, {2, 4, 7}, {3}}]^2 - 
     256*(25*mf2^4 + 90*mf2^5 + 81*mf2^6 - 40*mf2^3*t - 342*mf2^4*t - 
       486*mf2^5*t + 6*mf2^2*t^2 + 468*mf2^3*t^2 + 1215*mf2^4*t^2 + 
       8*mf2*t^3 - 252*mf2^2*t^3 - 1620*mf2^3*t^3 + t^4 + 18*mf2*t^4 + 
       1215*mf2^2*t^4 + 18*t^5 - 486*mf2*t^5 + 81*t^6)*
      x[k[1]][3, {{1}, {2, 4, 7}, {3}}]*x[k[2]][3, {{1}, {2, 4, 7}, {3}}] + 
     32*(700*mf2^4 - 300*D*mf2^4 + 25*D^2*mf2^4 + 2520*mf2^5 - 
       1080*D*mf2^5 + 90*D^2*mf2^5 + 2268*mf2^6 - 972*D*mf2^6 + 
       81*D^2*mf2^6 - 1120*mf2^3*t + 480*D*mf2^3*t - 40*D^2*mf2^3*t - 
       9576*mf2^4*t + 4104*D*mf2^4*t - 342*D^2*mf2^4*t - 13608*mf2^5*t + 
       5832*D*mf2^5*t - 486*D^2*mf2^5*t + 168*mf2^2*t^2 - 
       72*D*mf2^2*t^2 + 6*D^2*mf2^2*t^2 + 13104*mf2^3*t^2 - 
       5616*D*mf2^3*t^2 + 468*D^2*mf2^3*t^2 + 34020*mf2^4*t^2 - 
       14580*D*mf2^4*t^2 + 1215*D^2*mf2^4*t^2 + 224*mf2*t^3 - 
       96*D*mf2*t^3 + 8*D^2*mf2*t^3 - 7056*mf2^2*t^3 + 
       3024*D*mf2^2*t^3 - 252*D^2*mf2^2*t^3 - 45360*mf2^3*t^3 + 
       19440*D*mf2^3*t^3 - 1620*D^2*mf2^3*t^3 + 28*t^4 - 12*D*t^4 + 
       D^2*t^4 + 504*mf2*t^4 - 216*D*mf2*t^4 + 18*D^2*mf2*t^4 + 
       34020*mf2^2*t^4 - 14580*D*mf2^2*t^4 + 1215*D^2*mf2^2*t^4 + 
       504*t^5 - 216*D*t^5 + 18*D^2*t^5 - 13608*mf2*t^5 + 
       5832*D*mf2*t^5 - 486*D^2*mf2*t^5 + 2268*t^6 - 972*D*t^6 + 
       81*D^2*t^6)*x[k[2]][3, {{1}, {2, 4, 7}, {3}}]^2 - 
     1024*(25*mf2^4 + 70*mf2^5 + 49*mf2^6 - 60*mf2^3*t - 294*mf2^4*t - 
       294*mf2^5*t + 46*mf2^2*t^2 + 476*mf2^3*t^2 + 735*mf2^4*t^2 - 
       12*mf2*t^3 - 364*mf2^2*t^3 - 980*mf2^3*t^3 + t^4 + 126*mf2*t^4 + 
       735*mf2^2*t^4 - 14*t^5 - 294*mf2*t^5 + 49*t^6)*
      x[k[1]][4, {{1}, {2, 4, 7}, {3}}]*x[k[2]][4, {{1}, {2, 4, 7}, {3}}] + 
     128*(700*mf2^4 - 300*D*mf2^4 + 25*D^2*mf2^4 + 1960*mf2^5 - 
       840*D*mf2^5 + 70*D^2*mf2^5 + 1372*mf2^6 - 588*D*mf2^6 + 
       49*D^2*mf2^6 - 1680*mf2^3*t + 720*D*mf2^3*t - 60*D^2*mf2^3*t - 
       8232*mf2^4*t + 3528*D*mf2^4*t - 294*D^2*mf2^4*t - 8232*mf2^5*t + 
       3528*D*mf2^5*t - 294*D^2*mf2^5*t + 1288*mf2^2*t^2 - 
       552*D*mf2^2*t^2 + 46*D^2*mf2^2*t^2 + 13328*mf2^3*t^2 - 
       5712*D*mf2^3*t^2 + 476*D^2*mf2^3*t^2 + 20580*mf2^4*t^2 - 
       8820*D*mf2^4*t^2 + 735*D^2*mf2^4*t^2 - 336*mf2*t^3 + 
       144*D*mf2*t^3 - 12*D^2*mf2*t^3 - 10192*mf2^2*t^3 + 
       4368*D*mf2^2*t^3 - 364*D^2*mf2^2*t^3 - 27440*mf2^3*t^3 + 
       11760*D*mf2^3*t^3 - 980*D^2*mf2^3*t^3 + 28*t^4 - 12*D*t^4 + 
       D^2*t^4 + 3528*mf2*t^4 - 1512*D*mf2*t^4 + 126*D^2*mf2*t^4 + 
       20580*mf2^2*t^4 - 8820*D*mf2^2*t^4 + 735*D^2*mf2^2*t^4 - 392*t^5 + 
       168*D*t^5 - 14*D^2*t^5 - 8232*mf2*t^5 + 3528*D*mf2*t^5 - 
       294*D^2*mf2*t^5 + 1372*t^6 - 588*D*t^6 + 49*D^2*t^6)*
      x[k[2]][4, {{1}, {2, 4, 7}, {3}}]^2
 
Delta[{{1}, {2, 4, 7}, {3}}, {1, 1, 1, 1, 0, 0, 2}] = 0
 
Delta[{{1}, {2, 4, 7}, {3}}, {1, 2, 1, 1, 0, 0, 1}] = 
    -32*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
     x[k[1]][1, {{1}, {2, 4, 7}, {3}}]*x[k[1]][2, {{1}, {2, 4, 7}, {3}}]
 
Delta[{{1}, {2, 4, 7}, {3}}, {1, 2, 1, 1, 0, 0, 2}] = 0
 
Delta[{{1}, {2, 5, 7}, {3}}, {1, 1, 1, 0, 1, 0, 1}] = 
    -2*(-16*mf2 + 4*D*mf2 + D^2*mf2 + 16*t - 4*D*t - D^2*t + 
       8*D*mf2*t - 8*D*t^2) + 8*(-2*mf2 + 3*D*mf2 - D^2*mf2 - 
       2*mf2^2 + D*mf2^2 + 2*t - 3*D*t + D^2*t + 8*mf2*t - 
       4*D*mf2*t - 6*t^2 + 3*D*t^2)*x[k[1]][1, {{1}, {2, 5, 7}, {3}}] + 
     4*(4*mf2 - 4*D*mf2 + D^2*mf2 - 2*D*mf2^2 + D^2*mf2^2 - 4*t + 
       6*D*t - 2*D^2*t - 4*mf2*t + 6*D*mf2*t - 2*D^2*mf2*t + 20*t^2 - 
       12*D*t^2 + D^2*t^2)*x[k[1]][2, {{1}, {2, 5, 7}, {3}}]
 
Delta[{{1}, {2, 5, 7}, {3}}, {1, 1, 1, 0, 1, 0, 2}] = 0
 
Delta[{{1}, {2, 5, 7}, {3}}, {1, 2, 1, 0, 1, 0, 1}] = 0
 
Delta[{{1}, {2, 5, 7}, {3}}, {1, 2, 1, 0, 1, 0, 2}] = 0
 
Delta[{{1}, {4, 5, 7}, {3}}, {1, 0, 1, 1, 1, 0, 1}] = 
    (-2*(-16 + 6*D - 48*mf2 + 26*D*mf2 - 5*D^2*mf2 + 160*mf2^2 - 
        52*D*mf2^2 + 6*D^2*mf2^2 - 40*mf2^3 - 20*D*mf2^3 - 32*mf2^4 + 
        16*D*mf2^4 + 88*t - 30*D*t + 5*D^2*t - 360*mf2*t + 
        116*D*mf2*t - 12*D^2*mf2*t + 88*mf2^2*t + 44*D*mf2^2*t + 
        128*mf2^3*t - 64*D*mf2^3*t + 200*t^2 - 64*D*t^2 + 6*D^2*t^2 - 
        56*mf2*t^2 - 28*D*mf2*t^2 - 192*mf2^2*t^2 + 96*D*mf2^2*t^2 + 
        8*t^3 + 4*D*t^3 + 128*mf2*t^3 - 64*D*mf2*t^3 - 32*t^4 + 
        16*D*t^4))/(-1 + 2*mf2 - 2*t) + 
     2*(-2*D + D^2 - 16*mf2 + 8*D*mf2 - 8*mf2^2 + 4*D*mf2^2 + 
       32*mf2^3 - 16*D*mf2^3 + 8*t - 4*D*t + 16*mf2*t - 8*D*mf2*t - 
       96*mf2^2*t + 48*D*mf2^2*t - 8*t^2 + 4*D*t^2 + 96*mf2*t^2 - 
       48*D*mf2*t^2 - 32*t^3 + 16*D*t^3)*
      x[k[1]][1, {{1}, {4, 5, 7}, {3}}] - 
     2*(8 - 6*D + D^2 - 8*mf2 + 2*D*mf2 + D^2*mf2 - 8*mf2^2 + 
       4*D*mf2^2 + 16*mf2^3 - 8*D*mf2^3 + 16*t - 6*D*t - D^2*t - 
       48*mf2^2*t + 24*D*mf2^2*t + 8*t^2 - 4*D*t^2 + 48*mf2*t^2 - 
       24*D*mf2*t^2 - 16*t^3 + 8*D*t^3)*x[k[1]][2, 
       {{1}, {4, 5, 7}, {3}}] + 2*(8 - 6*D + D^2 - 16*mf2 + 10*D*mf2 - 
       D^2*mf2 + 16*mf2^2 - 10*D*mf2^2 + D^2*mf2^2 + 16*mf2^4 - 
       8*D*mf2^4 + 24*t - 18*D*t + 3*D^2*t - 80*mf2*t + 44*D*mf2*t - 
       2*D^2*mf2*t + 48*mf2^2*t - 24*D*mf2^2*t - 64*mf2^3*t + 
       32*D*mf2^3*t + 32*t^2 - 18*D*t^2 + D^2*t^2 - 96*mf2*t^2 + 
       48*D*mf2*t^2 + 96*mf2^2*t^2 - 48*D*mf2^2*t^2 + 48*t^3 - 
       24*D*t^3 - 64*mf2*t^3 + 32*D*mf2*t^3 + 16*t^4 - 8*D*t^4)*
      x[k[1]][3, {{1}, {4, 5, 7}, {3}}] + 
     (8*(-12*mf2^2 + 6*D*mf2^2 - D^2*mf2^2 + 12*mf2^3 - 4*D*mf2^3 - 
        4*mf2^4 + 2*D*mf2^4 - 12*t + 6*D*t - D^2*t + 36*mf2*t - 
        16*D*mf2*t + 2*D^2*mf2*t - 28*mf2^2*t + 12*D*mf2^2*t + 
        16*mf2^3*t - 8*D*mf2^3*t - 12*t^2 + 8*D*t^2 - D^2*t^2 + 
        20*mf2*t^2 - 12*D*mf2*t^2 - 24*mf2^2*t^2 + 12*D*mf2^2*t^2 - 
        4*t^3 + 4*D*t^3 + 16*mf2*t^3 - 8*D*mf2*t^3 - 4*t^4 + 2*D*t^4)*
       x[k[2]][3, {{1}, {4, 5, 7}, {3}}])/(-1 + 2*mf2 - 2*t)
 
Delta[{{1}, {4, 5, 7}, {3}}, {1, 0, 1, 1, 1, 0, 2}] = 0
 
Delta[{{1}, {2, 4, 5, 7}, {3}}, {1, 1, 1, 1, 1, 0, 1}] = 
    -2*(32*mf2 - 20*D*mf2 + 3*D^2*mf2 - 32*mf2^3 + 16*D*mf2^3 - 32*t + 
       20*D*t - 3*D^2*t - 32*mf2*t + 8*D*mf2*t + 96*mf2^2*t - 
       48*D*mf2^2*t + 32*t^2 - 8*D*t^2 - 96*mf2*t^2 + 48*D*mf2*t^2 + 
       32*t^3 - 16*D*t^3) - 4*(8*mf2 - 6*D*mf2 + D^2*mf2 - 4*mf2^2 + 
       2*D*mf2^2 - 24*mf2^3 + 12*D*mf2^3 - 8*t + 6*D*t - D^2*t - 
       8*mf2*t + 4*D*mf2*t + 72*mf2^2*t - 36*D*mf2^2*t + 12*t^2 - 
       6*D*t^2 - 72*mf2*t^2 + 36*D*mf2*t^2 + 24*t^3 - 12*D*t^3)*
      x[k[1]][1, {{1}, {2, 4, 5, 7}, {3}}] + 
     4*(4*mf2 - 4*D*mf2 + D^2*mf2 - 24*mf2^3 + 12*D*mf2^3 - 4*t + 
       4*D*t - D^2*t - 16*mf2*t + 8*D*mf2*t + 72*mf2^2*t - 
       36*D*mf2^2*t + 16*t^2 - 8*D*t^2 - 72*mf2*t^2 + 36*D*mf2*t^2 + 
       24*t^3 - 12*D*t^3)*x[k[1]][2, {{1}, {2, 4, 5, 7}, {3}}] - 
     4*(4*mf2 - 4*D*mf2 + D^2*mf2 + 4*mf2^2 - 4*D*mf2^2 + D^2*mf2^2 - 
       20*mf2^3 + 10*D*mf2^3 + 12*t - 10*D*t + 2*D^2*t - 24*mf2*t + 
       16*D*mf2*t - 2*D^2*mf2*t + 28*mf2^2*t - 14*D*mf2^2*t + 4*t^2 - 
       4*D*t^2 + D^2*t^2 + 4*mf2*t^2 - 2*D*mf2*t^2 - 12*t^3 + 
       6*D*t^3)*x[k[1]][3, {{1}, {2, 4, 5, 7}, {3}}]
 
Delta[{{1}, {2, 4, 5, 7}, {3}}, {1, 1, 1, 1, 1, 0, 2}] = 0
 
Delta[{{1}, {2, 4, 5, 7}, {3}}, {1, 2, 1, 1, 1, 0, 1}] = 0
 
Delta[{{1}, {2, 4, 5, 7}, {3}}, {1, 2, 1, 1, 1, 0, 2}] = 0
 
Delta[{{6}, {2}, {3}}, {0, 1, 1, 0, 0, 1, 0}] = 
    2*(-72 + 52*D - 14*D^2 + D^3 + 112*mf2^2 - 40*D*mf2^2 + 
      4*D^2*mf2^2 + 112*t - 40*D*t + 4*D^2*t - 224*mf2*t + 
      80*D*mf2*t - 8*D^2*mf2*t + 112*t^2 - 40*D*t^2 + 4*D^2*t^2)
 
Delta[{{6}, {2}, {3}}, {0, 2, 1, 0, 0, 1, 0}] = 0
 
Delta[{{6}, {4}, {3}}, {0, 0, 1, 1, 0, 1, 0}] = 
    -2*(-32 + 32*D - 12*D^2 + D^3 + 112*mf2^2 - 40*D*mf2^2 + 
       4*D^2*mf2^2 + 112*t - 40*D*t + 4*D^2*t - 224*mf2*t + 
       80*D*mf2*t - 8*D^2*mf2*t + 112*t^2 - 40*D*t^2 + 4*D^2*t^2) - 
     32*(-2 + D)*x[k[1]][1, {{6}, {4}, {3}}] - 
     32*(-2 + D)*x[k[2]][1, {{6}, {4}, {3}}]
 
Delta[{{6}, {5}, {3}}, {0, 0, 1, 0, 1, 1, 0}] = 0
 
Delta[{{6}, {7}, {3}}, {0, 0, 1, 0, 0, 1, 1}] = 
    4*(36 - 26*D + 5*D^2 - 32*mf2^2 + 16*D*mf2^2 - 32*t + 16*D*t + 
      64*mf2*t - 32*D*mf2*t - 32*t^2 + 16*D*t^2)
 
Delta[{{6}, {7}, {3}}, {0, 0, 1, 0, 0, 1, 2}] = 0
 
Delta[{{6}, {2, 4}, {3}}, {0, 1, 1, 1, 0, 1, 0}] = 
    -8*(22 - 11*D + D^2 - 20*mf2^2 + 4*D*mf2^2 - 20*t + 4*D*t + 
       40*mf2*t - 8*D*mf2*t - 20*t^2 + 4*D*t^2) + 
     2*(-32 + 40*D - 14*D^2 + D^3 + 64*mf2^2 - 40*D*mf2^2 + 
       4*D^2*mf2^2 + 64*t - 40*D*t + 4*D^2*t - 128*mf2*t + 
       80*D*mf2*t - 8*D^2*mf2*t + 64*t^2 - 40*D*t^2 + 4*D^2*t^2)*
      x[k[1]][1, {{6}, {2, 4}, {3}}]
 
Delta[{{6}, {2, 4}, {3}}, {0, 2, 1, 1, 0, 1, 0}] = 0
 
Delta[{{6}, {2, 5}, {3}}, {0, 1, 1, 0, 1, 1, 0}] = 
    (4*(56*mf2 - 24*D*mf2 + D^2*mf2 - 8*mf2^2 + 2*D*mf2^2 - 24*t + 
        10*D*t - D^2*t + 16*mf2*t - 4*D*mf2*t - 8*t^2 + 2*D*t^2))/
      (mf2 - t) - (4*(-16*mf2 + 12*D*mf2 - 2*D^2*mf2 + 8*mf2^2 - 
        6*D*mf2^2 + D^2*mf2^2 - 8*t + 6*D*t - D^2*t - 16*mf2*t + 
        12*D*mf2*t - 2*D^2*mf2*t + 8*t^2 - 6*D*t^2 + D^2*t^2)*
       x[k[1]][1, {{6}, {2, 5}, {3}}])/(mf2 - t) - 
     (4*(8*mf2^3 - 6*D*mf2^3 + D^2*mf2^3 - 8*mf2*t + 6*D*mf2*t - 
        D^2*mf2*t - 8*mf2^2*t + 6*D*mf2^2*t - D^2*mf2^2*t - 8*t^2 + 
        6*D*t^2 - D^2*t^2 - 8*mf2*t^2 + 6*D*mf2*t^2 - D^2*mf2*t^2 + 
        8*t^3 - 6*D*t^3 + D^2*t^3)*x[k[1]][2, {{6}, {2, 5}, {3}}])/
      (mf2 - t)^2
 
Delta[{{6}, {2, 5}, {3}}, {0, 2, 1, 0, 1, 1, 0}] = 0
 
Delta[{{6}, {2, 7}, {3}}, {0, 1, 1, 0, 0, 1, 1}] = 
    8*(-2*D + D^2 + 4*D*mf2^2 + 4*D*t - 8*D*mf2*t + 4*D*t^2) - 
     4*(4 - 4*D + D^2 - 8*mf2^2 + 4*D*mf2^2 - 8*t + 4*D*t + 
       16*mf2*t - 8*D*mf2*t - 8*t^2 + 4*D*t^2)*
      x[k[1]][1, {{6}, {2, 7}, {3}}] - 
     (2*(8*mf2 - 6*D*mf2 + D^2*mf2 - 8*mf2^2 + 14*D*mf2^2 - 
        7*D^2*mf2^2 + D^3*mf2^2 - 16*mf2^3 + 22*D*mf2^3 - 
        11*D^2*mf2^3 + 2*D^3*mf2^3 + 64*mf2^4 - 40*D*mf2^4 + 
        4*D^2*mf2^4 + 80*mf2^5 - 56*D*mf2^5 + 8*D^2*mf2^5 - 
        8*D*mf2*t + 6*D^2*mf2*t - D^3*mf2*t + 112*mf2^2*t - 
        106*D*mf2^2*t + 37*D^2*mf2^2*t - 6*D^3*mf2^2*t - 112*mf2^3*t + 
        64*D*mf2^3*t - 4*D^2*mf2^3*t - 400*mf2^4*t + 280*D*mf2^4*t - 
        40*D^2*mf2^4*t + 8*t^2 - 6*D*t^2 + D^2*t^2 - 112*mf2*t^2 + 
        106*D*mf2*t^2 - 37*D^2*mf2*t^2 + 6*D^3*mf2*t^2 - 48*mf2^2*t^2 + 
        48*D*mf2^2*t^2 - 12*D^2*mf2^2*t^2 + 800*mf2^3*t^2 - 
        560*D*mf2^3*t^2 + 80*D^2*mf2^3*t^2 + 16*t^3 - 22*D*t^3 + 
        11*D^2*t^3 - 2*D^3*t^3 + 176*mf2*t^3 - 128*D*mf2*t^3 + 
        20*D^2*mf2*t^3 - 800*mf2^2*t^3 + 560*D*mf2^2*t^3 - 
        80*D^2*mf2^2*t^3 - 80*t^4 + 56*D*t^4 - 8*D^2*t^4 + 
        400*mf2*t^4 - 280*D*mf2*t^4 + 40*D^2*mf2*t^4 - 80*t^5 + 
        56*D*t^5 - 8*D^2*t^5)*x[k[1]][2, {{6}, {2, 7}, {3}}])/
      (mf2 - t)^3 - 8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[2]][1, {{6}, {2, 7}, {3}}]
 
Delta[{{6}, {2, 7}, {3}}, {0, 1, 1, 0, 0, 1, 2}] = 
    (8*(-2*mf2 + D*mf2 - 4*mf2^2 + 2*D*mf2^2 + 4*mf2^3 + 8*mf2^4 + 
        12*mf2*t - 4*D*mf2*t - 32*mf2^3*t - 4*t^2 + 2*D*t^2 - 
        12*mf2*t^2 + 48*mf2^2*t^2 + 8*t^3 - 32*mf2*t^3 + 8*t^4)*
       x[k[1]][2, {{6}, {2, 7}, {3}}])/(mf2 - t)^2 - 
     (8*(-4*mf2^2 + D*mf2^2 - 20*mf2^3 + 5*D*mf2^3 - 36*mf2^4 + 
        9*D*mf2^4 - 24*mf2^5 + 6*D*mf2^5 + 32*mf2^2*t - 8*D*mf2^2*t + 
        116*mf2^3*t - 29*D*mf2^3*t + 120*mf2^4*t - 30*D*mf2^4*t - 
        12*mf2*t^2 + 3*D*mf2*t^2 - 132*mf2^2*t^2 + 33*D*mf2^2*t^2 - 
        240*mf2^3*t^2 + 60*D*mf2^3*t^2 + 60*mf2*t^3 - 15*D*mf2*t^3 + 
        240*mf2^2*t^3 - 60*D*mf2^2*t^3 - 8*t^4 + 2*D*t^4 - 120*mf2*t^4 + 
        30*D*mf2*t^4 + 24*t^5 - 6*D*t^5)*x[k[1]][2, {{6}, {2, 7}, {3}}]^
        2)/(mf2 - t)^5
 
Delta[{{6}, {2, 7}, {3}}, {0, 2, 1, 0, 0, 1, 1}] = 0
 
Delta[{{6}, {2, 7}, {3}}, {0, 2, 1, 0, 0, 1, 2}] = 0
 
Delta[{{6}, {4, 5}, {3}}, {0, 0, 1, 1, 1, 1, 0}] = 
    (2*(128 - 60*D + 4*D^2 - 592*mf2 + 278*D*mf2 - 19*D^2*mf2 + 
        488*mf2^2 - 244*D*mf2^2 + 20*D^2*mf2^2 + 8*mf2^3 + 12*D*mf2^3 + 
        160*t - 86*D*t + 7*D^2*t - 472*mf2*t + 260*D*mf2*t - 
        20*D^2*mf2*t - 8*mf2^2*t - 28*D*mf2^2*t - 8*D*t^2 - 8*mf2*t^2 + 
        20*D*mf2*t^2 + 8*t^3 - 4*D*t^3))/(-1 + 4*mf2) + 
     2*(-16 + 12*D - 2*D^2 + 8*mf2 - 6*D*mf2 + D^2*mf2 - 8*t + 
       6*D*t - D^2*t)*x[k[1]][1, {{6}, {4, 5}, {3}}] - 
     2*(-24*mf2 + 18*D*mf2 - 3*D^2*mf2 + 8*mf2^2 - 6*D*mf2^2 + 
       D^2*mf2^2 + 8*t - 6*D*t + D^2*t - 16*mf2*t + 12*D*mf2*t - 
       2*D^2*mf2*t + 8*t^2 - 6*D*t^2 + D^2*t^2)*
      x[k[1]][2, {{6}, {4, 5}, {3}}]
 
Delta[{{6}, {4, 7}, {3}}, {0, 0, 1, 1, 0, 1, 1}] = 
    (2*(80 - 102*D + 33*D^2 - 2*D^3 - 408*mf2 + 452*D*mf2 - 
        136*D^2*mf2 + 8*D^3*mf2 - 200*mf2^2 + 116*D*mf2^2 - 
        8*D^2*mf2^2 + 848*mf2^3 - 456*D*mf2^3 + 32*D^2*mf2^3 - 288*t + 
        160*D*t - 12*D^2*t + 1248*mf2*t - 688*D*mf2*t + 
        48*D^2*mf2*t - 1712*mf2^2*t + 920*D*mf2^2*t - 64*D^2*mf2^2*t - 
        216*t^2 + 124*D*t^2 - 8*D^2*t^2 + 880*mf2*t^2 - 472*D*mf2*t^2 + 
        32*D^2*mf2*t^2 - 16*t^3 + 8*D*t^3))/(-1 + 4*mf2) - 
     2*(-208 + 186*D - 45*D^2 + 2*D^3 + 272*mf2^2 - 152*D*mf2^2 + 
       8*D^2*mf2^2 + 272*t - 152*D*t + 8*D^2*t - 544*mf2*t + 
       304*D*mf2*t - 16*D^2*mf2*t + 272*t^2 - 152*D*t^2 + 8*D^2*t^2)*
      x[k[1]][1, {{6}, {4, 7}, {3}}] - 64*(-2 + D)*
      x[k[1]][2, {{6}, {4, 7}, {3}}]*x[k[2]][2, {{6}, {4, 7}, {3}}] - 
     64*(-2 + D)*x[k[2]][2, {{6}, {4, 7}, {3}}]^2 - 
     1024*(-50*mf2^4 + 25*D*mf2^4 - 180*mf2^5 + 90*D*mf2^5 - 162*mf2^6 + 
       81*D*mf2^6 + 80*mf2^3*t - 40*D*mf2^3*t + 684*mf2^4*t - 
       342*D*mf2^4*t + 972*mf2^5*t - 486*D*mf2^5*t - 12*mf2^2*t^2 + 
       6*D*mf2^2*t^2 - 936*mf2^3*t^2 + 468*D*mf2^3*t^2 - 2430*mf2^4*t^2 + 
       1215*D*mf2^4*t^2 - 16*mf2*t^3 + 8*D*mf2*t^3 + 504*mf2^2*t^3 - 
       252*D*mf2^2*t^3 + 3240*mf2^3*t^3 - 1620*D*mf2^3*t^3 - 2*t^4 + 
       D*t^4 - 36*mf2*t^4 + 18*D*mf2*t^4 - 2430*mf2^2*t^4 + 
       1215*D*mf2^2*t^4 - 36*t^5 + 18*D*t^5 + 972*mf2*t^5 - 
       486*D*mf2*t^5 - 162*t^6 + 81*D*t^6)*x[k[1]][3, {{6}, {4, 7}, {3}}]*
      x[k[2]][3, {{6}, {4, 7}, {3}}] - 1024*(-50*mf2^4 + 25*D*mf2^4 - 
       180*mf2^5 + 90*D*mf2^5 - 162*mf2^6 + 81*D*mf2^6 + 80*mf2^3*t - 
       40*D*mf2^3*t + 684*mf2^4*t - 342*D*mf2^4*t + 972*mf2^5*t - 
       486*D*mf2^5*t - 12*mf2^2*t^2 + 6*D*mf2^2*t^2 - 936*mf2^3*t^2 + 
       468*D*mf2^3*t^2 - 2430*mf2^4*t^2 + 1215*D*mf2^4*t^2 - 16*mf2*t^3 + 
       8*D*mf2*t^3 + 504*mf2^2*t^3 - 252*D*mf2^2*t^3 + 3240*mf2^3*t^3 - 
       1620*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 36*mf2*t^4 + 18*D*mf2*t^4 - 
       2430*mf2^2*t^4 + 1215*D*mf2^2*t^4 - 36*t^5 + 18*D*t^5 + 
       972*mf2*t^5 - 486*D*mf2*t^5 - 162*t^6 + 81*D*t^6)*
      x[k[2]][3, {{6}, {4, 7}, {3}}]^2 - 16384*(-50*mf2^4 + 25*D*mf2^4 - 
       140*mf2^5 + 70*D*mf2^5 - 98*mf2^6 + 49*D*mf2^6 + 120*mf2^3*t - 
       60*D*mf2^3*t + 588*mf2^4*t - 294*D*mf2^4*t + 588*mf2^5*t - 
       294*D*mf2^5*t - 92*mf2^2*t^2 + 46*D*mf2^2*t^2 - 952*mf2^3*t^2 + 
       476*D*mf2^3*t^2 - 1470*mf2^4*t^2 + 735*D*mf2^4*t^2 + 24*mf2*t^3 - 
       12*D*mf2*t^3 + 728*mf2^2*t^3 - 364*D*mf2^2*t^3 + 1960*mf2^3*t^3 - 
       980*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 252*mf2*t^4 + 126*D*mf2*t^4 - 
       1470*mf2^2*t^4 + 735*D*mf2^2*t^4 + 28*t^5 - 14*D*t^5 + 
       588*mf2*t^5 - 294*D*mf2*t^5 - 98*t^6 + 49*D*t^6)*
      x[k[1]][4, {{6}, {4, 7}, {3}}]*x[k[2]][4, {{6}, {4, 7}, {3}}] - 
     16384*(-50*mf2^4 + 25*D*mf2^4 - 140*mf2^5 + 70*D*mf2^5 - 98*mf2^6 + 
       49*D*mf2^6 + 120*mf2^3*t - 60*D*mf2^3*t + 588*mf2^4*t - 
       294*D*mf2^4*t + 588*mf2^5*t - 294*D*mf2^5*t - 92*mf2^2*t^2 + 
       46*D*mf2^2*t^2 - 952*mf2^3*t^2 + 476*D*mf2^3*t^2 - 
       1470*mf2^4*t^2 + 735*D*mf2^4*t^2 + 24*mf2*t^3 - 12*D*mf2*t^3 + 
       728*mf2^2*t^3 - 364*D*mf2^2*t^3 + 1960*mf2^3*t^3 - 
       980*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 252*mf2*t^4 + 126*D*mf2*t^4 - 
       1470*mf2^2*t^4 + 735*D*mf2^2*t^4 + 28*t^5 - 14*D*t^5 + 
       588*mf2*t^5 - 294*D*mf2*t^5 - 98*t^6 + 49*D*t^6)*
      x[k[2]][4, {{6}, {4, 7}, {3}}]^2
 
Delta[{{6}, {4, 7}, {3}}, {0, 0, 1, 1, 0, 1, 2}] = 
    (32*(2 - D - 8*mf2 + 4*D*mf2 - 4*mf2^2 + 8*mf2^3 - 4*t + 16*mf2*t - 
        16*mf2^2*t - 4*t^2 + 8*mf2*t^2)*x[k[1]][1, {{6}, {4, 7}, {3}}])/
      (-1 + 4*mf2) - 32*(-4 + D)*x[k[1]][1, {{6}, {4, 7}, {3}}]^2
 
Delta[{{6}, {5, 7}, {3}}, {0, 0, 1, 0, 1, 1, 1}] = 
    (2*(-64*mf2 + 26*D*mf2 - D^2*mf2 + 392*mf2^2 - 152*D*mf2^2 + 
        6*D^2*mf2^2 - 648*mf2^3 + 236*D*mf2^3 - 12*D^2*mf2^3 + 
        80*mf2^4 - 16*mf2^5 + 8*D*mf2^5 + 64*t - 26*D*t + 3*D^2*t - 
        600*mf2*t + 244*D*mf2*t - 24*D^2*mf2*t + 1352*mf2^2*t - 
        516*D*mf2^2*t + 44*D^2*mf2^2*t - 256*mf2^3*t + 16*D*mf2^3*t + 
        80*mf2^4*t - 40*D*mf2^4*t + 208*t^2 - 92*D*t^2 + 10*D^2*t^2 - 
        808*mf2*t^2 + 332*D*mf2*t^2 - 36*D^2*mf2*t^2 + 288*mf2^2*t^2 - 
        48*D*mf2^2*t^2 - 160*mf2^3*t^2 + 80*D*mf2^3*t^2 + 104*t^3 - 
        52*D*t^3 + 4*D^2*t^3 - 128*mf2*t^3 + 48*D*mf2*t^3 + 
        160*mf2^2*t^3 - 80*D*mf2^2*t^3 + 16*t^4 - 16*D*t^4 - 80*mf2*t^4 + 
        40*D*mf2*t^4 + 16*t^5 - 8*D*t^5))/((-1 + 4*mf2)*
       (-1 + 2*mf2 - 2*t)*(mf2 - t)) - 
     (2*(24*mf2^2 - 18*D*mf2^2 + 3*D^2*mf2^2 + 16*mf2*t - 12*D*mf2*t + 
        2*D^2*mf2*t - 8*t^2 + 6*D*t^2 - D^2*t^2)*
       x[k[1]][1, {{6}, {5, 7}, {3}}])/(mf2 - t)^2
 
Delta[{{6}, {5, 7}, {3}}, {0, 0, 1, 0, 1, 1, 2}] = 
    (16*(-2*mf2 + D*mf2 + 8*mf2^2 - 4*D*mf2^2 + 4*mf2^3 + 4*mf2*t - 
        8*mf2^2*t + 4*mf2*t^2)*x[k[1]][1, {{6}, {5, 7}, {3}}])/(-1 + 4*mf2) + 
     (32*(-4*mf2^2 + D*mf2^2)*x[k[1]][1, {{6}, {5, 7}, {3}}]^2)/(mf2 - t)
 
Delta[{{6}, {2, 4, 5}, {3}}, {0, 1, 1, 1, 1, 1, 0}] = 
    4*(4*D - D^2 + 16*mf2 - 11*D*mf2 + D^2*mf2 - 8*mf2^2 - 
       4*D*mf2^2 - 32*mf2^3 + 8*D*mf2^3 - 24*t + 7*D*t - D^2*t - 
       24*mf2*t + 16*D*mf2*t + 96*mf2^2*t - 24*D*mf2^2*t + 32*t^2 - 
       12*D*t^2 - 96*mf2*t^2 + 24*D*mf2*t^2 + 32*t^3 - 8*D*t^3) + 
     8*(4 - D - 4*mf2 + D*mf2 + 4*t - D*t)*
      x[k[1]][1, {{6}, {2, 4, 5}, {3}}]^2 - 
     16*(-4*mf2^2 + D*mf2^2 + 4*mf2*t - D*mf2*t)*
      x[k[1]][3, {{6}, {2, 4, 5}, {3}}]^2 + x[k[1]][2, {{6}, {2, 4, 5}, {3}}]*
      (2*(2*D*mf2 + D^2*mf2 - 8*D*mf2^2 - 16*mf2^3 + 8*D*mf2^3 - 
         2*D*t - D^2*t + 16*D*mf2*t + 48*mf2^2*t - 24*D*mf2^2*t - 
         8*D*t^2 - 48*mf2*t^2 + 24*D*mf2*t^2 + 16*t^3 - 8*D*t^3) + 
       8*(-4*mf2^2 + D*mf2^2 + 8*mf2*t - 2*D*mf2*t - 4*t^2 + D*t^2)*
        x[k[1]][3, {{6}, {2, 4, 5}, {3}}]) - 
     8*(32*mf2^2 - 15*D*mf2^2 + D^2*mf2^2 + 8*mf2^3 + 32*t - 15*D*t + 
       D^2*t - 56*mf2*t + 30*D*mf2*t - 2*D^2*mf2*t - 24*mf2^2*t + 
       24*t^2 - 15*D*t^2 + D^2*t^2 + 24*mf2*t^2 - 8*t^3)*
      x[k[2]][3, {{6}, {2, 4, 5}, {3}}] + x[k[1]][1, {{6}, {2, 4, 5}, {3}}]*
      (-2*(16 + 4*D - 2*D^2 - 8*mf2 - 2*D*mf2 + D^2*mf2 - 
         8*D*mf2^2 - 32*mf2^3 + 16*D*mf2^3 + 8*t - 6*D*t - D^2*t - 
         16*mf2*t + 24*D*mf2*t + 96*mf2^2*t - 48*D*mf2^2*t + 16*t^2 - 
         16*D*t^2 - 96*mf2*t^2 + 48*D*mf2*t^2 + 32*t^3 - 16*D*t^3) - 
       8*(-4*mf2 + D*mf2 + 4*t - D*t)*x[k[1]][2, {{6}, {2, 4, 5}, {3}}] - 
       8*(12*mf2 - 3*D*mf2 - 4*mf2^2 + D*mf2^2 - 4*t + D*t + 8*mf2*t - 
         2*D*mf2*t - 4*t^2 + D*t^2)*x[k[1]][3, {{6}, {2, 4, 5}, {3}}] - 
       4*(8*mf2^2 - 6*D*mf2^2 + D^2*mf2^2 + 8*t - 6*D*t + D^2*t - 
         16*mf2*t + 12*D*mf2*t - 2*D^2*mf2*t + 8*t^2 - 6*D*t^2 + 
         D^2*t^2)*x[k[2]][3, {{6}, {2, 4, 5}, {3}}]) + 
     x[k[1]][3, {{6}, {2, 4, 5}, {3}}]*
      (-2*(-16*mf2 - 2*D*mf2 + 3*D^2*mf2 - 8*mf2^2 - 12*D*mf2^2 - 
         16*mf2^3 + 8*D*mf2^3 - 16*mf2^4 + 8*D*mf2^4 - 2*D*t - 
         D^2*t + 16*mf2*t + 16*D*mf2*t + 64*mf2^3*t - 32*D*mf2^3*t - 
         8*t^2 - 4*D*t^2 + 48*mf2*t^2 - 24*D*mf2*t^2 - 96*mf2^2*t^2 + 
         48*D*mf2^2*t^2 - 32*t^3 + 16*D*t^3 + 64*mf2*t^3 - 
         32*D*mf2*t^3 - 16*t^4 + 8*D*t^4) + 
       4*(8*mf2^3 - 6*D*mf2^3 + D^2*mf2^3 + 8*mf2*t - 6*D*mf2*t + 
         D^2*mf2*t - 24*mf2^2*t + 18*D*mf2^2*t - 3*D^2*mf2^2*t - 
         8*t^2 + 6*D*t^2 - D^2*t^2 + 24*mf2*t^2 - 18*D*mf2*t^2 + 
         3*D^2*mf2*t^2 - 8*t^3 + 6*D*t^3 - D^2*t^3)*
        x[k[2]][3, {{6}, {2, 4, 5}, {3}}])
 
Delta[{{6}, {2, 4, 5}, {3}}, {0, 2, 1, 1, 1, 1, 0}] = 0
 
Delta[{{6}, {2, 4, 7}, {3}}, {0, 1, 1, 1, 0, 1, 1}] = 
    -4*(-28 + 9*D + 8*mf2^2 + 4*D*mf2^2 + 4*D*t - 16*mf2*t - 
       8*D*mf2*t + 8*t^2 + 4*D*t^2) + 8*(-4 + D)*
      x[k[1]][1, {{6}, {2, 4, 7}, {3}}]^2 + 
     2*(6*D - 7*D^2 + D^3 + 8*D*mf2 + 16*mf2^2 - 16*D*mf2^2 + 
       4*D^2*mf2^2 - 16*D*t + 4*D^2*t - 32*mf2*t + 32*D*mf2*t - 
       8*D^2*mf2*t + 16*t^2 - 16*D*t^2 + 4*D^2*t^2)*
      x[k[1]][2, {{6}, {2, 4, 7}, {3}}] + x[k[1]][1, {{6}, {2, 4, 7}, {3}}]*
      (2*(48 - 30*D + 5*D^2 - 80*mf2^2 + 32*D*mf2^2 - 64*t + 24*D*t + 
         160*mf2*t - 64*D*mf2*t - 80*t^2 + 32*D*t^2) + 
       8*(-4 + D)*x[k[1]][2, {{6}, {2, 4, 7}, {3}}]) - 
     32*(-50*D*mf2^4 + 25*D^2*mf2^4 - 180*D*mf2^5 + 90*D^2*mf2^5 - 
       162*D*mf2^6 + 81*D^2*mf2^6 + 80*D*mf2^3*t - 40*D^2*mf2^3*t + 
       684*D*mf2^4*t - 342*D^2*mf2^4*t + 972*D*mf2^5*t - 
       486*D^2*mf2^5*t - 12*D*mf2^2*t^2 + 6*D^2*mf2^2*t^2 - 
       936*D*mf2^3*t^2 + 468*D^2*mf2^3*t^2 - 2430*D*mf2^4*t^2 + 
       1215*D^2*mf2^4*t^2 - 16*D*mf2*t^3 + 8*D^2*mf2*t^3 + 
       504*D*mf2^2*t^3 - 252*D^2*mf2^2*t^3 + 3240*D*mf2^3*t^3 - 
       1620*D^2*mf2^3*t^3 - 2*D*t^4 + D^2*t^4 - 36*D*mf2*t^4 + 
       18*D^2*mf2*t^4 - 2430*D*mf2^2*t^4 + 1215*D^2*mf2^2*t^4 - 
       36*D*t^5 + 18*D^2*t^5 + 972*D*mf2*t^5 - 486*D^2*mf2*t^5 - 
       162*D*t^6 + 81*D^2*t^6)*x[k[1]][3, {{6}, {2, 4, 7}, {3}}]*
      x[k[2]][3, {{6}, {2, 4, 7}, {3}}] - 
     32*(400*mf2^4 - 150*D*mf2^4 + 25*D^2*mf2^4 + 1440*mf2^5 - 
       540*D*mf2^5 + 90*D^2*mf2^5 + 1296*mf2^6 - 486*D*mf2^6 + 
       81*D^2*mf2^6 - 640*mf2^3*t + 240*D*mf2^3*t - 40*D^2*mf2^3*t - 
       5472*mf2^4*t + 2052*D*mf2^4*t - 342*D^2*mf2^4*t - 7776*mf2^5*t + 
       2916*D*mf2^5*t - 486*D^2*mf2^5*t + 96*mf2^2*t^2 - 
       36*D*mf2^2*t^2 + 6*D^2*mf2^2*t^2 + 7488*mf2^3*t^2 - 
       2808*D*mf2^3*t^2 + 468*D^2*mf2^3*t^2 + 19440*mf2^4*t^2 - 
       7290*D*mf2^4*t^2 + 1215*D^2*mf2^4*t^2 + 128*mf2*t^3 - 
       48*D*mf2*t^3 + 8*D^2*mf2*t^3 - 4032*mf2^2*t^3 + 
       1512*D*mf2^2*t^3 - 252*D^2*mf2^2*t^3 - 25920*mf2^3*t^3 + 
       9720*D*mf2^3*t^3 - 1620*D^2*mf2^3*t^3 + 16*t^4 - 6*D*t^4 + 
       D^2*t^4 + 288*mf2*t^4 - 108*D*mf2*t^4 + 18*D^2*mf2*t^4 + 
       19440*mf2^2*t^4 - 7290*D*mf2^2*t^4 + 1215*D^2*mf2^2*t^4 + 
       288*t^5 - 108*D*t^5 + 18*D^2*t^5 - 7776*mf2*t^5 + 
       2916*D*mf2*t^5 - 486*D^2*mf2*t^5 + 1296*t^6 - 486*D*t^6 + 
       81*D^2*t^6)*x[k[2]][3, {{6}, {2, 4, 7}, {3}}]^2 - 
     128*(-50*D*mf2^4 + 25*D^2*mf2^4 - 140*D*mf2^5 + 70*D^2*mf2^5 - 
       98*D*mf2^6 + 49*D^2*mf2^6 + 120*D*mf2^3*t - 60*D^2*mf2^3*t + 
       588*D*mf2^4*t - 294*D^2*mf2^4*t + 588*D*mf2^5*t - 
       294*D^2*mf2^5*t - 92*D*mf2^2*t^2 + 46*D^2*mf2^2*t^2 - 
       952*D*mf2^3*t^2 + 476*D^2*mf2^3*t^2 - 1470*D*mf2^4*t^2 + 
       735*D^2*mf2^4*t^2 + 24*D*mf2*t^3 - 12*D^2*mf2*t^3 + 
       728*D*mf2^2*t^3 - 364*D^2*mf2^2*t^3 + 1960*D*mf2^3*t^3 - 
       980*D^2*mf2^3*t^3 - 2*D*t^4 + D^2*t^4 - 252*D*mf2*t^4 + 
       126*D^2*mf2*t^4 - 1470*D*mf2^2*t^4 + 735*D^2*mf2^2*t^4 + 
       28*D*t^5 - 14*D^2*t^5 + 588*D*mf2*t^5 - 294*D^2*mf2*t^5 - 
       98*D*t^6 + 49*D^2*t^6)*x[k[1]][4, {{6}, {2, 4, 7}, {3}}]*
      x[k[2]][4, {{6}, {2, 4, 7}, {3}}] - 
     128*(400*mf2^4 - 150*D*mf2^4 + 25*D^2*mf2^4 + 1120*mf2^5 - 
       420*D*mf2^5 + 70*D^2*mf2^5 + 784*mf2^6 - 294*D*mf2^6 + 
       49*D^2*mf2^6 - 960*mf2^3*t + 360*D*mf2^3*t - 60*D^2*mf2^3*t - 
       4704*mf2^4*t + 1764*D*mf2^4*t - 294*D^2*mf2^4*t - 4704*mf2^5*t + 
       1764*D*mf2^5*t - 294*D^2*mf2^5*t + 736*mf2^2*t^2 - 
       276*D*mf2^2*t^2 + 46*D^2*mf2^2*t^2 + 7616*mf2^3*t^2 - 
       2856*D*mf2^3*t^2 + 476*D^2*mf2^3*t^2 + 11760*mf2^4*t^2 - 
       4410*D*mf2^4*t^2 + 735*D^2*mf2^4*t^2 - 192*mf2*t^3 + 
       72*D*mf2*t^3 - 12*D^2*mf2*t^3 - 5824*mf2^2*t^3 + 
       2184*D*mf2^2*t^3 - 364*D^2*mf2^2*t^3 - 15680*mf2^3*t^3 + 
       5880*D*mf2^3*t^3 - 980*D^2*mf2^3*t^3 + 16*t^4 - 6*D*t^4 + 
       D^2*t^4 + 2016*mf2*t^4 - 756*D*mf2*t^4 + 126*D^2*mf2*t^4 + 
       11760*mf2^2*t^4 - 4410*D*mf2^2*t^4 + 735*D^2*mf2^2*t^4 - 224*t^5 + 
       84*D*t^5 - 14*D^2*t^5 - 4704*mf2*t^5 + 1764*D*mf2*t^5 - 
       294*D^2*mf2*t^5 + 784*t^6 - 294*D*t^6 + 49*D^2*t^6)*
      x[k[2]][4, {{6}, {2, 4, 7}, {3}}]^2
 
Delta[{{6}, {2, 4, 7}, {3}}, {0, 1, 1, 1, 0, 1, 2}] = 
    -8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[1]][2, {{6}, {2, 4, 7}, {3}}] + 
     8*(D - 8*mf2^2 + 16*mf2*t - 8*t^2)*x[k[1]][1, {{6}, {2, 4, 7}, {3}}]*
      x[k[1]][2, {{6}, {2, 4, 7}, {3}}] + 
     8*(D - 8*mf2 + 8*mf2^2 + 8*t - 16*mf2*t + 8*t^2)*
      x[k[1]][2, {{6}, {2, 4, 7}, {3}}]^2
 
Delta[{{6}, {2, 4, 7}, {3}}, {0, 2, 1, 1, 0, 1, 1}] = 0
 
Delta[{{6}, {2, 4, 7}, {3}}, {0, 2, 1, 1, 0, 1, 2}] = 0
 
Delta[{{6}, {2, 5, 7}, {3}}, {0, 1, 1, 0, 1, 1, 1}] = 
    -4*(24*mf2 - 9*D*mf2 + D^2*mf2 - 24*t + 9*D*t - D^2*t + 8*mf2*t - 
       8*t^2) - 8*(-4*mf2 + D*mf2 + 4*t - D*t)*
      x[k[1]][1, {{6}, {2, 5, 7}, {3}}]^2 + 
     2*(8*mf2 - 2*D*mf2 + 3*D^2*mf2 + 16*mf2^2 + 8*t - 10*D*t + 
       3*D^2*t - 32*mf2*t + 8*D*mf2*t - 16*t^2 + 8*D*t^2)*
      x[k[1]][2, {{6}, {2, 5, 7}, {3}}] + 
     (8*(-4*mf2^3 + D*mf2^3 + 8*mf2*t - 2*D*mf2*t + 4*mf2^2*t - 
        D*mf2^2*t + 8*t^2 - 2*D*t^2 + 4*mf2*t^2 - D*mf2*t^2 - 4*t^3 + 
        D*t^3)*x[k[1]][2, {{6}, {2, 5, 7}, {3}}]^2)/(mf2 - t) + 
     x[k[1]][1, {{6}, {2, 5, 7}, {3}}]*
      (2*(-8*mf2 - 6*D*mf2 + 3*D^2*mf2 + 8*t + 6*D*t - 3*D^2*t - 
         16*mf2*t + 8*D*mf2*t + 16*t^2 - 8*D*t^2) + 
       8*(8*mf2 - 2*D*mf2 - 4*mf2^2 + D*mf2^2 + 8*t - 2*D*t + 8*mf2*t - 
         2*D*mf2*t - 4*t^2 + D*t^2)*x[k[1]][2, {{6}, {2, 5, 7}, {3}}])
 
Delta[{{6}, {2, 5, 7}, {3}}, {0, 1, 1, 0, 1, 1, 2}] = 
    -8*(-4*mf2^2 + 3*D*mf2^2 + 8*mf2*t - 6*D*mf2*t + 8*mf2^2*t - 4*t^2 + 
       3*D*t^2 - 16*mf2*t^2 + 8*t^3)*x[k[1]][1, {{6}, {2, 5, 7}, {3}}]*
      x[k[1]][2, {{6}, {2, 5, 7}, {3}}] - 
     8*(-4*mf2^2 + 3*D*mf2^2 + 8*mf2^2*t + 4*t^2 - 3*D*t^2 - 8*t^3)*
      x[k[1]][2, {{6}, {2, 5, 7}, {3}}]^2
 
Delta[{{6}, {2, 5, 7}, {3}}, {0, 2, 1, 0, 1, 1, 1}] = 0
 
Delta[{{6}, {2, 5, 7}, {3}}, {0, 2, 1, 0, 1, 1, 2}] = 0
 
Delta[{{6}, {4, 5, 7}, {3}}, {0, 0, 1, 1, 1, 1, 1}] = 
    (-2*(-4*D + D^2 + 144*mf2 - 46*D*mf2 + D^2*mf2 - 416*mf2^2 + 
        168*D*mf2^2 - 12*D^2*mf2^2 + 56*mf2^3 - 44*D*mf2^3 - 64*mf2^4 + 
        32*D*mf2^4 - 88*t + 26*D*t - D^2*t + 584*mf2*t - 
        220*D*mf2*t + 12*D^2*mf2*t - 312*mf2^2*t + 124*D*mf2^2*t + 
        192*mf2^3*t - 96*D*mf2^3*t - 56*t^2 + 12*D*t^2 + 264*mf2*t^2 - 
        84*D*mf2*t^2 - 192*mf2^2*t^2 + 96*D*mf2^2*t^2 - 8*t^3 + 
        4*D*t^3 + 64*mf2*t^3 - 32*D*mf2*t^3))/(-1 + 4*mf2) + 
     16*(-4 + D)*x[k[1]][1, {{6}, {4, 5, 7}, {3}}]^2 + 
     (2*(-2*D - D^2 + 32*mf2 - 10*D*mf2 + 5*D^2*mf2 - 128*mf2^2 + 
        86*D*mf2^2 - 3*D^2*mf2^2 - 32*mf2^3 - 56*D*mf2^3 - 
        4*D^2*mf2^3 + 16*mf2^4 - 8*D*mf2^4 - 64*mf2^5 + 32*D*mf2^5 - 
        10*D*t + D^2*t - 96*mf2*t + 60*D*mf2*t - 6*D^2*mf2*t + 
        368*mf2^2*t - 104*D*mf2^2*t + 8*D^2*mf2^2*t - 256*mf2^3*t + 
        128*D*mf2^3*t + 256*mf2^4*t - 128*D*mf2^4*t + 32*t^2 - 
        18*D*t^2 + D^2*t^2 - 256*mf2*t^2 + 120*D*mf2*t^2 - 
        4*D^2*mf2*t^2 + 480*mf2^2*t^2 - 240*D*mf2^2*t^2 - 384*mf2^3*t^2 + 
        192*D*mf2^3*t^2 + 48*t^3 - 24*D*t^3 - 256*mf2*t^3 + 
        128*D*mf2*t^3 + 256*mf2^2*t^3 - 128*D*mf2^2*t^3 + 16*t^4 - 
        8*D*t^4 - 64*mf2*t^4 + 32*D*mf2*t^4)*
       x[k[1]][2, {{6}, {4, 5, 7}, {3}}])/(-1 + 4*mf2) + 
     16*(-4*mf2 + D*mf2)*x[k[1]][2, {{6}, {4, 5, 7}, {3}}]^2 + 
     x[k[1]][1, {{6}, {4, 5, 7}, {3}}]*
      ((2*(-24 + 8*D + 2*D^2 + 96*mf2 - 22*D*mf2 - 9*D^2*mf2 + 
          16*mf2^2 - 40*D*mf2^2 + 4*D^2*mf2^2 + 16*mf2^3 - 8*D*mf2^3 - 
          64*mf2^4 + 32*D*mf2^4 + 16*t + 6*D*t + D^2*t - 16*mf2*t - 
          32*D*mf2*t - 4*D^2*mf2*t - 112*mf2^2*t + 56*D*mf2^2*t + 
          192*mf2^3*t - 96*D*mf2^3*t + 8*D*t^2 + 112*mf2*t^2 - 
          56*D*mf2*t^2 - 192*mf2^2*t^2 + 96*D*mf2^2*t^2 - 16*t^3 + 
          8*D*t^3 + 64*mf2*t^3 - 32*D*mf2*t^3))/(-1 + 4*mf2) - 
       8*(-4 + D - 16*mf2 + 4*D*mf2)*x[k[1]][2, {{6}, {4, 5, 7}, {3}}])
 
Delta[{{6}, {4, 5, 7}, {3}}, {0, 0, 1, 1, 1, 1, 2}] = 
    16*(D + 4*mf2 + 4*t)*x[k[1]][1, {{6}, {4, 5, 7}, {3}}]^2 - 
     (8*(-2 + D + 12*mf2 - 6*D*mf2 - 12*mf2^2 + 8*D*mf2^2 - 40*mf2^3 + 
        64*mf2^4 + 4*t - 48*mf2*t + 144*mf2^2*t - 128*mf2^3*t + 4*t^2 - 
        40*mf2*t^2 + 64*mf2^2*t^2)*x[k[1]][2, {{6}, {4, 5, 7}, {3}}])/
      (-1 + 4*mf2) - 8*(-D - 8*mf2 + 2*D*mf2 + 24*mf2^2 - 16*mf2^3 - 
       8*t + 16*mf2*t - 8*t^2 + 16*mf2*t^2)*x[k[1]][2, {{6}, {4, 5, 7}, {3}}]^
       2 + x[k[1]][1, {{6}, {4, 5, 7}, {3}}]*
      ((-8*(2 - D - 8*mf2 + 4*D*mf2 - 4*mf2^2 + 32*mf2^3 - 4*t + 
          40*mf2*t - 64*mf2^2*t - 4*t^2 + 32*mf2*t^2))/(-1 + 4*mf2) + 
       8*(-3*D - 16*mf2 + 4*D*mf2 + 24*mf2^2 - 16*t + 16*mf2*t - 8*t^2)*
        x[k[1]][2, {{6}, {4, 5, 7}, {3}}])
 
Delta[{{6}, {2, 4, 5, 7}, {3}}, {0, 1, 1, 1, 1, 1, 1}] = 
    -4*(-32*mf2 + 13*D*mf2 - D^2*mf2 + 16*mf2^3 + 32*t - 13*D*t + 
       D^2*t + 8*mf2*t - 48*mf2^2*t - 8*t^2 + 48*mf2*t^2 - 16*t^3) - 
     8*(D*mf2 + 8*mf2^3 - D*t + 8*mf2*t - 24*mf2^2*t - 8*t^2 + 
       24*mf2*t^2 - 8*t^3)*x[k[1]][1, {{6}, {2, 4, 5, 7}, {3}}]^2 - 
     8*(D*mf2 - 8*mf2^2 + 8*mf2^3 - D*t + 16*mf2*t - 24*mf2^2*t - 8*t^2 + 
       24*mf2*t^2 - 8*t^3)*x[k[1]][2, {{6}, {2, 4, 5, 7}, {3}}]^2 + 
     2*(24 - 2*D - D^2 - 32*mf2 + 2*D^2*mf2 - 48*mf2^2 - 16*D*mf2^2 + 
       32*mf2^3 + 32*D*mf2^3 - 16*t - 12*D*t + 144*mf2*t + 48*D*mf2*t - 
       96*mf2^2*t - 64*D*mf2^2*t - 64*t^2 - 16*D*t^2 + 96*mf2*t^2 + 
       32*D*mf2*t^2 - 32*t^3)*x[k[1]][3, {{6}, {2, 4, 5, 7}, {3}}] - 
     8*(-8*mf2 + 3*D*mf2 - 4*D*mf2^2 + 24*mf2^3 - D*t + 8*mf2*t + 
       4*D*mf2*t - 40*mf2^2*t - 8*t^2 + 24*mf2*t^2 - 8*t^3)*
      x[k[1]][3, {{6}, {2, 4, 5, 7}, {3}}]^2 + 
     x[k[1]][1, {{6}, {2, 4, 5, 7}, {3}}]*
      (2*(8*mf2 - 2*D*mf2 + D^2*mf2 + 16*D*mf2^3 - 8*t + 2*D*t - 
         D^2*t + 16*mf2*t + 8*D*mf2*t - 48*D*mf2^2*t - 16*t^2 - 
         8*D*t^2 + 48*D*mf2*t^2 - 16*D*t^3) + 
       16*(4 - D - 4*mf2 + D*mf2 - 4*mf2^2 + 8*mf2^3 - D*t + 12*mf2*t - 
         24*mf2^2*t - 8*t^2 + 24*mf2*t^2 - 8*t^3)*
        x[k[1]][2, {{6}, {2, 4, 5, 7}, {3}}] + 
       16*(-4 + D + 8*mf2 - 2*D*mf2 + 4*mf2^2 + D*mf2^2 - 12*mf2^3 + 
         D*t - 16*mf2*t - 2*D*mf2*t + 24*mf2^2*t + 4*t^2 + D*t^2 - 
         12*mf2*t^2)*x[k[1]][3, {{6}, {2, 4, 5, 7}, {3}}]) + 
     x[k[1]][2, {{6}, {2, 4, 5, 7}, {3}}]*
      (-2*(24 - 2*D - D^2 - 8*mf2 - 2*D*mf2 + D^2*mf2 - 32*mf2^2 - 
         16*D*mf2^2 + 16*D*mf2^3 - 24*t - 6*D*t - D^2*t + 80*mf2*t + 
         40*D*mf2*t - 48*D*mf2^2*t - 48*t^2 - 24*D*t^2 + 
         48*D*mf2*t^2 - 16*D*t^3) + 16*(-4*mf2 + 2*D*mf2 - 8*mf2^2 - 
         D*mf2^2 + 12*mf2^3 - D*t + 12*mf2*t + 2*D*mf2*t - 24*mf2^2*t - 
         4*t^2 - D*t^2 + 12*mf2*t^2)*x[k[1]][3, {{6}, {2, 4, 5, 7}, {3}}])
 
Delta[{{6}, {2, 4, 5, 7}, {3}}, {0, 1, 1, 1, 1, 1, 2}] = 
    8*(4 - D - 4*mf2 + D*mf2 - 16*mf2^2 + 16*mf2^3 - 4*t - D*t + 
       40*mf2*t - 48*mf2^2*t - 24*t^2 + 48*mf2*t^2 - 16*t^3)*
      x[k[1]][2, {{6}, {2, 4, 5, 7}, {3}}]^2 + 
     8*(-8 + 2*D + 16*mf2 - 4*D*mf2 + 28*mf2^2 + D*mf2^2 - 64*mf2^3 + 
       16*mf2^4 + 8*t + 2*D*t - 88*mf2*t - 2*D*mf2*t + 168*mf2^2*t - 
       64*mf2^3*t + 44*t^2 + D*t^2 - 144*mf2*t^2 + 96*mf2^2*t^2 + 40*t^3 - 
       64*mf2*t^3 + 16*t^4)*x[k[1]][2, {{6}, {2, 4, 5, 7}, {3}}]*
      x[k[1]][3, {{6}, {2, 4, 5, 7}, {3}}] - 
     8*(-4 + D + 12*mf2 - 3*D*mf2 + 8*mf2^2 + 2*D*mf2^2 - 48*mf2^3 + 
       32*mf2^4 + 4*t + D*t - 48*mf2*t - 2*D*mf2*t + 128*mf2^2*t - 
       96*mf2^3*t + 24*t^2 - 96*mf2*t^2 + 96*mf2^2*t^2 + 16*t^3 - 32*mf2*t^3)*
      x[k[1]][3, {{6}, {2, 4, 5, 7}, {3}}]^2 + 
     x[k[1]][1, {{6}, {2, 4, 5, 7}, {3}}]*
      (-8*(-4*mf2 + D*mf2 + 16*mf2^3 + 4*t - D*t + 8*mf2*t - 48*mf2^2*t - 
         8*t^2 + 48*mf2*t^2 - 16*t^3)*x[k[1]][2, {{6}, {2, 4, 5, 7}, {3}}] - 
       8*(4*mf2 - D*mf2 - 4*mf2^2 + D*mf2^2 - 16*mf2^3 + 16*mf2^4 - 4*t + 
         D*t - 2*D*mf2*t + 56*mf2^2*t - 64*mf2^3*t + 4*t^2 + D*t^2 - 
         64*mf2*t^2 + 96*mf2^2*t^2 + 24*t^3 - 64*mf2*t^3 + 16*t^4)*
        x[k[1]][3, {{6}, {2, 4, 5, 7}, {3}}])
 
Delta[{{6}, {2, 4, 5, 7}, {3}}, {0, 2, 1, 1, 1, 1, 1}] = 0
 
Delta[{{6}, {2, 4, 5, 7}, {3}}, {0, 2, 1, 1, 1, 1, 2}] = 0
 
Delta[{{1, 6}, {2}, {3}}, {1, 1, 1, 0, 0, 1, 0}] = 
    8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
     x[k[1]][1, {{1, 6}, {2}, {3}}]
 
Delta[{{1, 6}, {2}, {3}}, {1, 2, 1, 0, 0, 1, 0}] = 0
 
Delta[{{1, 6}, {4}, {3}}, {1, 0, 1, 1, 0, 1, 0}] = 
    2*(-40 + 36*D - 10*D^2 + D^3 + 16*mf2^2 - 24*D*mf2^2 + 
       4*D^2*mf2^2 + 16*t - 24*D*t + 4*D^2*t - 32*mf2*t + 
       48*D*mf2*t - 8*D^2*mf2*t + 16*t^2 - 24*D*t^2 + 4*D^2*t^2) - 
     16*(-2 + D)*x[k[2]][2, {{1, 6}, {4}, {3}}]
 
Delta[{{1, 6}, {5}, {3}}, {1, 0, 1, 0, 1, 1, 0}] = 0
 
Delta[{{1, 6}, {7}, {3}}, {1, 0, 1, 0, 0, 1, 1}] = 
    8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2) - 
     8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[1]][1, {{1, 6}, {7}, {3}}] - 
     (16*(-2*mf2 + D*mf2 - 4*mf2^2 + 2*D*mf2^2 + 8*mf2*t - 4*D*mf2*t - 
        4*t^2 + 2*D*t^2)*x[k[2]][2, {{1, 6}, {7}, {3}}])/(mf2 - t)^2
 
Delta[{{1, 6}, {7}, {3}}, {1, 0, 1, 0, 0, 1, 2}] = 0
 
Delta[{{1, 6}, {2, 4}, {3}}, {1, 1, 1, 1, 0, 1, 0}] = 
    -16*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2) + 
     (2*(-8 + 6*D - D^2 + 24*mf2 - 20*D*mf2 + 4*D^2*mf2 - 16*mf2^3 + 
        8*D*mf2^3 - 24*t + 20*D*t - 4*D^2*t - 16*mf2*t + 8*D*mf2*t + 
        48*mf2^2*t - 24*D*mf2^2*t + 16*t^2 - 8*D*t^2 - 48*mf2*t^2 + 
        24*D*mf2*t^2 + 16*t^3 - 8*D*t^3)*
       x[k[1]][1, {{1, 6}, {2, 4}, {3}}]^2)/(mf2 - t) + 
     x[k[1]][1, {{1, 6}, {2, 4}, {3}}]*
      ((4*(-8*mf2 - 2*D*mf2 + D^2*mf2 + 8*mf2^2 - 16*mf2^3 + 
          4*D*mf2^3 + 16*t + 2*D*t - D^2*t - 32*mf2*t + 4*D*mf2*t + 
          48*mf2^2*t - 12*D*mf2^2*t + 24*t^2 - 4*D*t^2 - 48*mf2*t^2 + 
          12*D*mf2*t^2 + 16*t^3 - 4*D*t^3))/(mf2 - t) + 
       2*(-104 + 68*D - 14*D^2 + D^3 + 112*mf2^2 - 40*D*mf2^2 + 
         4*D^2*mf2^2 + 112*t - 40*D*t + 4*D^2*t - 224*mf2*t + 
         80*D*mf2*t - 8*D^2*mf2*t + 112*t^2 - 40*D*t^2 + 4*D^2*t^2)*
        x[k[2]][2, {{1, 6}, {2, 4}, {3}}]) + 
     32*(600*mf2^4 - 250*D*mf2^4 + 25*D^2*mf2^4 + 2160*mf2^5 - 
       900*D*mf2^5 + 90*D^2*mf2^5 + 1944*mf2^6 - 810*D*mf2^6 + 
       81*D^2*mf2^6 - 960*mf2^3*t + 400*D*mf2^3*t - 40*D^2*mf2^3*t - 
       8208*mf2^4*t + 3420*D*mf2^4*t - 342*D^2*mf2^4*t - 11664*mf2^5*t + 
       4860*D*mf2^5*t - 486*D^2*mf2^5*t + 144*mf2^2*t^2 - 
       60*D*mf2^2*t^2 + 6*D^2*mf2^2*t^2 + 11232*mf2^3*t^2 - 
       4680*D*mf2^3*t^2 + 468*D^2*mf2^3*t^2 + 29160*mf2^4*t^2 - 
       12150*D*mf2^4*t^2 + 1215*D^2*mf2^4*t^2 + 192*mf2*t^3 - 
       80*D*mf2*t^3 + 8*D^2*mf2*t^3 - 6048*mf2^2*t^3 + 
       2520*D*mf2^2*t^3 - 252*D^2*mf2^2*t^3 - 38880*mf2^3*t^3 + 
       16200*D*mf2^3*t^3 - 1620*D^2*mf2^3*t^3 + 24*t^4 - 10*D*t^4 + 
       D^2*t^4 + 432*mf2*t^4 - 180*D*mf2*t^4 + 18*D^2*mf2*t^4 + 
       29160*mf2^2*t^4 - 12150*D*mf2^2*t^4 + 1215*D^2*mf2^2*t^4 + 
       432*t^5 - 180*D*t^5 + 18*D^2*t^5 - 11664*mf2*t^5 + 
       4860*D*mf2*t^5 - 486*D^2*mf2*t^5 + 1944*t^6 - 810*D*t^6 + 
       81*D^2*t^6)*x[k[1]][3, {{1, 6}, {2, 4}, {3}}]*
      x[k[2]][3, {{1, 6}, {2, 4}, {3}}] + 
     128*(600*mf2^4 - 250*D*mf2^4 + 25*D^2*mf2^4 + 1680*mf2^5 - 
       700*D*mf2^5 + 70*D^2*mf2^5 + 1176*mf2^6 - 490*D*mf2^6 + 
       49*D^2*mf2^6 - 1440*mf2^3*t + 600*D*mf2^3*t - 60*D^2*mf2^3*t - 
       7056*mf2^4*t + 2940*D*mf2^4*t - 294*D^2*mf2^4*t - 7056*mf2^5*t + 
       2940*D*mf2^5*t - 294*D^2*mf2^5*t + 1104*mf2^2*t^2 - 
       460*D*mf2^2*t^2 + 46*D^2*mf2^2*t^2 + 11424*mf2^3*t^2 - 
       4760*D*mf2^3*t^2 + 476*D^2*mf2^3*t^2 + 17640*mf2^4*t^2 - 
       7350*D*mf2^4*t^2 + 735*D^2*mf2^4*t^2 - 288*mf2*t^3 + 
       120*D*mf2*t^3 - 12*D^2*mf2*t^3 - 8736*mf2^2*t^3 + 
       3640*D*mf2^2*t^3 - 364*D^2*mf2^2*t^3 - 23520*mf2^3*t^3 + 
       9800*D*mf2^3*t^3 - 980*D^2*mf2^3*t^3 + 24*t^4 - 10*D*t^4 + 
       D^2*t^4 + 3024*mf2*t^4 - 1260*D*mf2*t^4 + 126*D^2*mf2*t^4 + 
       17640*mf2^2*t^4 - 7350*D*mf2^2*t^4 + 735*D^2*mf2^2*t^4 - 336*t^5 + 
       140*D*t^5 - 14*D^2*t^5 - 7056*mf2*t^5 + 2940*D*mf2*t^5 - 
       294*D^2*mf2*t^5 + 1176*t^6 - 490*D*t^6 + 49*D^2*t^6)*
      x[k[1]][4, {{1, 6}, {2, 4}, {3}}]*x[k[2]][4, {{1, 6}, {2, 4}, {3}}]
 
Delta[{{1, 6}, {2, 4}, {3}}, {1, 2, 1, 1, 0, 1, 0}] = 0
 
Delta[{{1, 6}, {2, 5}, {3}}, {1, 1, 1, 0, 1, 1, 0}] = 
    -16*(-4*mf2 + D*mf2 + 2*mf2^2 + 6*t - D*t - 4*mf2*t + 2*t^2)*
      x[k[1]][1, {{1, 6}, {2, 5}, {3}}] - 
     2*(-8 + 6*D - D^2 + 16*mf2 - 12*D*mf2 + 2*D^2*mf2 - 16*t + 
       12*D*t - 2*D^2*t)*x[k[1]][1, {{1, 6}, {2, 5}, {3}}]^2 + 
     8*(200*mf2^6 - 150*D*mf2^6 + 25*D^2*mf2^6 + 720*mf2^7 - 
       540*D*mf2^7 + 90*D^2*mf2^7 + 648*mf2^8 - 486*D*mf2^8 + 
       81*D^2*mf2^8 - 720*mf2^5*t + 540*D*mf2^5*t - 90*D^2*mf2^5*t - 
       4176*mf2^6*t + 3132*D*mf2^6*t - 522*D^2*mf2^6*t - 5184*mf2^7*t + 
       3888*D*mf2^7*t - 648*D^2*mf2^7*t + 888*mf2^4*t^2 - 
       666*D*mf2^4*t^2 + 111*D^2*mf2^4*t^2 + 9936*mf2^5*t^2 - 
       7452*D*mf2^5*t^2 + 1242*D^2*mf2^5*t^2 + 18144*mf2^6*t^2 - 
       13608*D*mf2^6*t^2 + 2268*D^2*mf2^6*t^2 - 352*mf2^3*t^3 + 
       264*D*mf2^3*t^3 - 44*D^2*mf2^3*t^3 - 12240*mf2^4*t^3 + 
       9180*D*mf2^4*t^3 - 1530*D^2*mf2^4*t^3 - 36288*mf2^5*t^3 + 
       27216*D*mf2^5*t^3 - 4536*D^2*mf2^5*t^3 - 72*mf2^2*t^4 + 
       54*D*mf2^2*t^4 - 9*D^2*mf2^2*t^4 + 7920*mf2^3*t^4 - 
       5940*D*mf2^3*t^4 + 990*D^2*mf2^3*t^4 + 45360*mf2^4*t^4 - 
       34020*D*mf2^4*t^4 + 5670*D^2*mf2^4*t^4 + 48*mf2*t^5 - 
       36*D*mf2*t^5 + 6*D^2*mf2*t^5 - 2160*mf2^2*t^5 + 
       1620*D*mf2^2*t^5 - 270*D^2*mf2^2*t^5 - 36288*mf2^3*t^5 + 
       27216*D*mf2^3*t^5 - 4536*D^2*mf2^3*t^5 + 8*t^6 - 6*D*t^6 + 
       D^2*t^6 - 144*mf2*t^6 + 108*D*mf2*t^6 - 18*D^2*mf2*t^6 + 
       18144*mf2^2*t^6 - 13608*D*mf2^2*t^6 + 2268*D^2*mf2^2*t^6 + 
       144*t^7 - 108*D*t^7 + 18*D^2*t^7 - 5184*mf2*t^7 + 
       3888*D*mf2*t^7 - 648*D^2*mf2*t^7 + 648*t^8 - 486*D*t^8 + 
       81*D^2*t^8)*x[k[1]][3, {{1, 6}, {2, 5}, {3}}]^2 + 
     (32*(392*mf2^6 - 294*D*mf2^6 + 49*D^2*mf2^6 + 1232*mf2^7 - 
        924*D*mf2^7 + 154*D^2*mf2^7 + 968*mf2^8 - 726*D*mf2^8 + 
        121*D^2*mf2^8 + 224*mf2^4*t - 168*D*mf2^4*t + 28*D^2*mf2^4*t - 
        880*mf2^5*t + 660*D*mf2^5*t - 110*D^2*mf2^5*t - 6864*mf2^6*t + 
        5148*D*mf2^6*t - 858*D^2*mf2^6*t - 7744*mf2^7*t + 
        5808*D*mf2^7*t - 968*D^2*mf2^7*t + 32*mf2^2*t^2 - 
        24*D*mf2^2*t^2 + 4*D^2*mf2^2*t^2 - 352*mf2^3*t^2 + 
        264*D*mf2^3*t^2 - 44*D^2*mf2^3*t^2 - 328*mf2^4*t^2 + 
        246*D*mf2^4*t^2 - 41*D^2*mf2^4*t^2 + 15312*mf2^5*t^2 - 
        11484*D*mf2^5*t^2 + 1914*D^2*mf2^5*t^2 + 27104*mf2^6*t^2 - 
        20328*D*mf2^6*t^2 + 3388*D^2*mf2^6*t^2 + 32*mf2^2*t^3 - 
        24*D*mf2^2*t^3 + 4*D^2*mf2^2*t^3 + 2272*mf2^3*t^3 - 
        1704*D*mf2^3*t^3 + 284*D^2*mf2^3*t^3 - 16720*mf2^4*t^3 + 
        12540*D*mf2^4*t^3 - 2090*D^2*mf2^4*t^3 - 54208*mf2^5*t^3 + 
        40656*D*mf2^5*t^3 - 6776*D^2*mf2^5*t^3 + 96*mf2*t^4 - 
        72*D*mf2*t^4 + 12*D^2*mf2*t^4 - 1928*mf2^2*t^4 + 
        1446*D*mf2^2*t^4 - 241*D^2*mf2^2*t^4 + 7920*mf2^3*t^4 - 
        5940*D*mf2^3*t^4 + 990*D^2*mf2^3*t^4 + 67760*mf2^4*t^4 - 
        50820*D*mf2^4*t^4 + 8470*D^2*mf2^4*t^4 + 400*mf2*t^5 - 
        300*D*mf2*t^5 + 50*D^2*mf2*t^5 + 528*mf2^2*t^5 - 
        396*D*mf2^2*t^5 + 66*D^2*mf2^2*t^5 - 54208*mf2^3*t^5 + 
        40656*D*mf2^3*t^5 - 6776*D^2*mf2^3*t^5 + 72*t^6 - 54*D*t^6 + 
        9*D^2*t^6 - 1936*mf2*t^6 + 1452*D*mf2*t^6 - 242*D^2*mf2*t^6 + 
        27104*mf2^2*t^6 - 20328*D*mf2^2*t^6 + 3388*D^2*mf2^2*t^6 + 
        528*t^7 - 396*D*t^7 + 66*D^2*t^7 - 7744*mf2*t^7 + 
        5808*D*mf2*t^7 - 968*D^2*mf2*t^7 + 968*t^8 - 726*D*t^8 + 
        121*D^2*t^8)*x[k[1]][4, {{1, 6}, {2, 5}, {3}}]^2)/(mf2 - t)^4 - 
     8*(8*mf2 - 3*D*mf2 - 12*mf2^2 + 4*D*mf2^2 - 8*t + 3*D*t + 
       24*mf2*t - 8*D*mf2*t - 12*t^2 + 4*D*t^2)*
      x[k[2]][2, {{1, 6}, {2, 5}, {3}}]
 
Delta[{{1, 6}, {2, 5}, {3}}, {1, 2, 1, 0, 1, 1, 0}] = 0
 
Delta[{{1, 6}, {2, 7}, {3}}, {1, 1, 1, 0, 0, 1, 1}] = 0
 
Delta[{{1, 6}, {2, 7}, {3}}, {1, 1, 1, 0, 0, 1, 2}] = 0
 
Delta[{{1, 6}, {2, 7}, {3}}, {1, 2, 1, 0, 0, 1, 1}] = 0
 
Delta[{{1, 6}, {2, 7}, {3}}, {1, 2, 1, 0, 0, 1, 2}] = 0
 
Delta[{{1, 6}, {4, 5}, {3}}, {1, 0, 1, 1, 1, 1, 0}] = 
    (-4*(-8 + 4*D + 60*mf2 - 26*D*mf2 + D^2*mf2 - 52*mf2^2 + 
        18*D*mf2^2 - 12*mf2^3 + 2*D*mf2^3 - 60*t + 26*D*t - D^2*t + 
        92*mf2*t - 34*D*mf2*t + 36*mf2^2*t - 6*D*mf2^2*t - 40*t^2 + 
        16*D*t^2 - 36*mf2*t^2 + 6*D*mf2*t^2 + 12*t^3 - 2*D*t^3))/
      (-1 + 2*mf2 - 2*t) + (2*(8 - 6*D + D^2 - 16*mf2 + 12*D*mf2 - 
        2*D^2*mf2 + 8*mf2^2 - 6*D*mf2^2 + D^2*mf2^2 + 16*t - 12*D*t + 
        2*D^2*t - 16*mf2*t + 12*D*mf2*t - 2*D^2*mf2*t + 8*t^2 - 
        6*D*t^2 + D^2*t^2)*x[k[1]][1, {{1, 6}, {4, 5}, {3}}]^2)/
      (mf2 - t) + (2*(80*mf2 - 34*D*mf2 + 3*D^2*mf2 - 152*mf2^2 + 
        66*D*mf2^2 - 5*D^2*mf2^2 + 64*mf2^3 - 36*D*mf2^3 + 
        2*D^2*mf2^3 + 8*mf2^4 + 4*D*mf2^4 - 64*t + 34*D*t - 3*D^2*t + 
        280*mf2*t - 136*D*mf2*t + 10*D^2*mf2*t - 184*mf2^2*t + 
        112*D*mf2^2*t - 6*D^2*mf2^2*t - 32*mf2^3*t - 16*D*mf2^3*t - 
        128*t^2 + 70*D*t^2 - 5*D^2*t^2 + 176*mf2*t^2 - 116*D*mf2*t^2 + 
        6*D^2*mf2*t^2 + 48*mf2^2*t^2 + 24*D*mf2^2*t^2 - 56*t^3 + 
        40*D*t^3 - 2*D^2*t^3 - 32*mf2*t^3 - 16*D*mf2*t^3 + 8*t^4 + 
        4*D*t^4)*x[k[1]][3, {{1, 6}, {4, 5}, {3}}])/(-1 + 2*mf2 - 2*t) - 
     2*(-8*mf2 + 6*D*mf2 - D^2*mf2 + 8*mf2^3 - 6*D*mf2^3 + 
       D^2*mf2^3 - 8*t + 6*D*t - D^2*t + 16*mf2*t - 12*D*mf2*t + 
       2*D^2*mf2*t - 24*mf2^2*t + 18*D*mf2^2*t - 3*D^2*mf2^2*t - 
       16*t^2 + 12*D*t^2 - 2*D^2*t^2 + 24*mf2*t^2 - 18*D*mf2*t^2 + 
       3*D^2*mf2*t^2 - 8*t^3 + 6*D*t^3 - D^2*t^3)*
      x[k[1]][3, {{1, 6}, {4, 5}, {3}}]^2 + x[k[1]][1, {{1, 6}, {4, 5}, {3}}]*
      ((2*(-80*mf2 + 34*D*mf2 - 3*D^2*mf2 + 184*mf2^2 - 66*D*mf2^2 + 
          5*D^2*mf2^2 - 112*mf2^3 + 28*D*mf2^3 - 2*D^2*mf2^3 + 
          8*mf2^4 + 4*D*mf2^4 + 96*t - 34*D*t + 3*D^2*t - 392*mf2*t + 
          128*D*mf2*t - 10*D^2*mf2*t + 344*mf2^2*t - 80*D*mf2^2*t + 
          6*D^2*mf2^2*t - 32*mf2^3*t - 16*D*mf2^3*t + 208*t^2 - 
          62*D*t^2 + 5*D^2*t^2 - 352*mf2*t^2 + 76*D*mf2*t^2 - 
          6*D^2*mf2*t^2 + 48*mf2^2*t^2 + 24*D*mf2^2*t^2 + 120*t^3 - 
          24*D*t^3 + 2*D^2*t^3 - 32*mf2*t^3 - 16*D*mf2*t^3 + 8*t^4 + 
          4*D*t^4))/((-1 + 2*mf2 - 2*t)*(mf2 - t)) + 
       (4*(-8*mf2 + 6*D*mf2 - D^2*mf2 + 8*mf2^2 - 6*D*mf2^2 + 
          D^2*mf2^2 - 8*mf2*t + 6*D*mf2*t - D^2*mf2*t)*
         x[k[1]][3, {{1, 6}, {4, 5}, {3}}])/(mf2 - t)) + 
     8*(8 - 3*D - 12*mf2 + 4*D*mf2 + 12*t - 4*D*t)*
      x[k[2]][2, {{1, 6}, {4, 5}, {3}}] + 
     (8*(-8*mf2 + 3*D*mf2 + 28*mf2^2 - 10*D*mf2^2 - 16*mf2^3 + 
        6*D*mf2^3 + 16*t - 6*D*t - 60*mf2*t + 22*D*mf2*t + 48*mf2^2*t - 
        18*D*mf2^2*t + 32*t^2 - 12*D*t^2 - 48*mf2*t^2 + 18*D*mf2*t^2 + 
        16*t^3 - 6*D*t^3)*x[k[2]][3, {{1, 6}, {4, 5}, {3}}])/(mf2 - t)
 
Delta[{{1, 6}, {4, 7}, {3}}, {1, 0, 1, 1, 0, 1, 1}] = 
    (-8*(-30 + 16*D - 2*D^2 + 42*mf2 - 23*D*mf2 + 3*D^2*mf2 + 
        38*mf2^2 - 7*D*mf2^2 - 64*mf2^3 + 12*D*mf2^3 - 4*t + 16*D*t - 
        3*D^2*t - 140*mf2*t + 26*D*mf2*t + 192*mf2^2*t - 36*D*mf2^2*t + 
        102*t^2 - 19*D*t^2 - 192*mf2*t^2 + 36*D*mf2*t^2 + 64*t^3 - 
        12*D*t^3))/(-1 + 2*mf2 - 2*t) - 
     2*(16 - 14*D + 3*D^2 - 16*mf2^2 + 8*D*mf2^2 - 16*t + 8*D*t + 
       32*mf2*t - 16*D*mf2*t - 16*t^2 + 8*D*t^2)*
      x[k[1]][1, {{1, 6}, {4, 7}, {3}}]^2 - 
     64*(-50*mf2^4 + 25*D*mf2^4 - 180*mf2^5 + 90*D*mf2^5 - 162*mf2^6 + 
       81*D*mf2^6 + 80*mf2^3*t - 40*D*mf2^3*t + 684*mf2^4*t - 
       342*D*mf2^4*t + 972*mf2^5*t - 486*D*mf2^5*t - 12*mf2^2*t^2 + 
       6*D*mf2^2*t^2 - 936*mf2^3*t^2 + 468*D*mf2^3*t^2 - 2430*mf2^4*t^2 + 
       1215*D*mf2^4*t^2 - 16*mf2*t^3 + 8*D*mf2*t^3 + 504*mf2^2*t^3 - 
       252*D*mf2^2*t^3 + 3240*mf2^3*t^3 - 1620*D*mf2^3*t^3 - 2*t^4 + 
       D*t^4 - 36*mf2*t^4 + 18*D*mf2*t^4 - 2430*mf2^2*t^4 + 
       1215*D*mf2^2*t^4 - 36*t^5 + 18*D*t^5 + 972*mf2*t^5 - 
       486*D*mf2*t^5 - 162*t^6 + 81*D*t^6)*
      x[k[1]][3, {{1, 6}, {4, 7}, {3}}]^2 - 
     256*(-50*mf2^4 + 25*D*mf2^4 - 140*mf2^5 + 70*D*mf2^5 - 98*mf2^6 + 
       49*D*mf2^6 + 120*mf2^3*t - 60*D*mf2^3*t + 588*mf2^4*t - 
       294*D*mf2^4*t + 588*mf2^5*t - 294*D*mf2^5*t - 92*mf2^2*t^2 + 
       46*D*mf2^2*t^2 - 952*mf2^3*t^2 + 476*D*mf2^3*t^2 - 
       1470*mf2^4*t^2 + 735*D*mf2^4*t^2 + 24*mf2*t^3 - 12*D*mf2*t^3 + 
       728*mf2^2*t^3 - 364*D*mf2^2*t^3 + 1960*mf2^3*t^3 - 
       980*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 252*mf2*t^4 + 126*D*mf2*t^4 - 
       1470*mf2^2*t^4 + 735*D*mf2^2*t^4 + 28*t^5 - 14*D*t^5 + 
       588*mf2*t^5 - 294*D*mf2*t^5 - 98*t^6 + 49*D*t^6)*
      x[k[1]][4, {{1, 6}, {4, 7}, {3}}]^2 + 
     8*(12 - 6*D + D^2 - 24*mf2^2 + 4*D*mf2^2 - 24*t + 4*D*t + 
       48*mf2*t - 8*D*mf2*t - 24*t^2 + 4*D*t^2)*
      x[k[2]][2, {{1, 6}, {4, 7}, {3}}] - 16*(-2 + D)*
      x[k[2]][2, {{1, 6}, {4, 7}, {3}}]^2 + x[k[1]][1, {{1, 6}, {4, 7}, {3}}]*
      ((-2*(-104 + 54*D - 7*D^2 + 136*mf2 - 72*D*mf2 + 10*D^2*mf2 + 
          104*mf2^2 - 20*D*mf2^2 - 160*mf2^3 + 32*D*mf2^3 - 32*t + 
          52*D*t - 10*D^2*t - 368*mf2*t + 72*D*mf2*t + 480*mf2^2*t - 
          96*D*mf2^2*t + 264*t^2 - 52*D*t^2 - 480*mf2*t^2 + 
          96*D*mf2*t^2 + 160*t^3 - 32*D*t^3))/(-1 + 2*mf2 - 2*t) + 
       32*x[k[2]][2, {{1, 6}, {4, 7}, {3}}]) - 
     256*(25*mf2^4 + 90*mf2^5 + 81*mf2^6 - 40*mf2^3*t - 342*mf2^4*t - 
       486*mf2^5*t + 6*mf2^2*t^2 + 468*mf2^3*t^2 + 1215*mf2^4*t^2 + 
       8*mf2*t^3 - 252*mf2^2*t^3 - 1620*mf2^3*t^3 + t^4 + 18*mf2*t^4 + 
       1215*mf2^2*t^4 + 18*t^5 - 486*mf2*t^5 + 81*t^6)*
      x[k[1]][3, {{1, 6}, {4, 7}, {3}}]*x[k[2]][3, {{1, 6}, {4, 7}, {3}}] - 
     64*(-50*mf2^4 + 25*D*mf2^4 - 180*mf2^5 + 90*D*mf2^5 - 162*mf2^6 + 
       81*D*mf2^6 + 80*mf2^3*t - 40*D*mf2^3*t + 684*mf2^4*t - 
       342*D*mf2^4*t + 972*mf2^5*t - 486*D*mf2^5*t - 12*mf2^2*t^2 + 
       6*D*mf2^2*t^2 - 936*mf2^3*t^2 + 468*D*mf2^3*t^2 - 2430*mf2^4*t^2 + 
       1215*D*mf2^4*t^2 - 16*mf2*t^3 + 8*D*mf2*t^3 + 504*mf2^2*t^3 - 
       252*D*mf2^2*t^3 + 3240*mf2^3*t^3 - 1620*D*mf2^3*t^3 - 2*t^4 + 
       D*t^4 - 36*mf2*t^4 + 18*D*mf2*t^4 - 2430*mf2^2*t^4 + 
       1215*D*mf2^2*t^4 - 36*t^5 + 18*D*t^5 + 972*mf2*t^5 - 
       486*D*mf2*t^5 - 162*t^6 + 81*D*t^6)*
      x[k[2]][3, {{1, 6}, {4, 7}, {3}}]^2 - 
     1024*(25*mf2^4 + 70*mf2^5 + 49*mf2^6 - 60*mf2^3*t - 294*mf2^4*t - 
       294*mf2^5*t + 46*mf2^2*t^2 + 476*mf2^3*t^2 + 735*mf2^4*t^2 - 
       12*mf2*t^3 - 364*mf2^2*t^3 - 980*mf2^3*t^3 + t^4 + 126*mf2*t^4 + 
       735*mf2^2*t^4 - 14*t^5 - 294*mf2*t^5 + 49*t^6)*
      x[k[1]][4, {{1, 6}, {4, 7}, {3}}]*x[k[2]][4, {{1, 6}, {4, 7}, {3}}] - 
     256*(-50*mf2^4 + 25*D*mf2^4 - 140*mf2^5 + 70*D*mf2^5 - 98*mf2^6 + 
       49*D*mf2^6 + 120*mf2^3*t - 60*D*mf2^3*t + 588*mf2^4*t - 
       294*D*mf2^4*t + 588*mf2^5*t - 294*D*mf2^5*t - 92*mf2^2*t^2 + 
       46*D*mf2^2*t^2 - 952*mf2^3*t^2 + 476*D*mf2^3*t^2 - 
       1470*mf2^4*t^2 + 735*D*mf2^4*t^2 + 24*mf2*t^3 - 12*D*mf2*t^3 + 
       728*mf2^2*t^3 - 364*D*mf2^2*t^3 + 1960*mf2^3*t^3 - 
       980*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 252*mf2*t^4 + 126*D*mf2*t^4 - 
       1470*mf2^2*t^4 + 735*D*mf2^2*t^4 + 28*t^5 - 14*D*t^5 + 
       588*mf2*t^5 - 294*D*mf2*t^5 - 98*t^6 + 49*D*t^6)*
      x[k[2]][4, {{1, 6}, {4, 7}, {3}}]^2
 
Delta[{{1, 6}, {4, 7}, {3}}, {1, 0, 1, 1, 0, 1, 2}] = 0
 
Delta[{{1, 6}, {5, 7}, {3}}, {1, 0, 1, 0, 1, 1, 1}] = 
    (-4*(20*mf2 - 10*D*mf2 + D^2*mf2 - 4*mf2^2 + 2*D*mf2^2 - 12*mf2^3 + 
        2*D*mf2^3 - 20*t + 10*D*t - D^2*t - 4*mf2*t - 2*D*mf2*t + 
        36*mf2^2*t - 6*D*mf2^2*t + 8*t^2 - 36*mf2*t^2 + 6*D*mf2*t^2 + 
        12*t^3 - 2*D*t^3))/(-1 + 2*mf2 - 2*t) - 
     (2*(48*mf2 - 26*D*mf2 + 3*D^2*mf2 - 24*mf2^2 + 16*D*mf2^2 - 
        2*D^2*mf2^2 - 24*mf2^3 + 4*D*mf2^3 - 48*t + 26*D*t - 
        3*D^2*t + 24*mf2*t - 28*D*mf2*t + 4*D^2*mf2*t + 72*mf2^2*t - 
        12*D*mf2^2*t + 12*D*t^2 - 2*D^2*t^2 - 72*mf2*t^2 + 
        12*D*mf2*t^2 + 24*t^3 - 4*D*t^3)*x[k[1]][1, 
        {{1, 6}, {5, 7}, {3}}])/(-1 + 2*mf2 - 2*t) + 
     2*(8*mf2 - 6*D*mf2 + D^2*mf2 - 8*t + 6*D*t - D^2*t)*
      x[k[1]][1, {{1, 6}, {5, 7}, {3}}]^2
 
Delta[{{1, 6}, {5, 7}, {3}}, {1, 0, 1, 0, 1, 1, 2}] = 0
 
Delta[{{1, 6}, {2, 4, 5}, {3}}, {1, 1, 1, 1, 1, 1, 0}] = 
    -16*(-2*mf2 + D*mf2 + 4*mf2^3 + 2*t - D*t + 4*mf2*t - 12*mf2^2*t - 
       4*t^2 + 12*mf2*t^2 - 4*t^3) + 32*(-2*mf2^2 + D*mf2^2 - 2*t + D*t + 
       4*mf2*t - 2*D*mf2*t + 2*mf2^2*t + D*t^2 - 4*mf2*t^2 + 2*t^3)*
      x[k[2]][3, {{1, 6}, {2, 4, 5}, {3}}] - 
     (16*(-8*mf2^4 + 3*D*mf2^4 - 16*mf2^2*t + 6*D*mf2^2*t + 32*mf2^3*t - 
        12*D*mf2^3*t - 8*t^2 + 3*D*t^2 + 32*mf2*t^2 - 12*D*mf2*t^2 - 
        48*mf2^2*t^2 + 18*D*mf2^2*t^2 - 16*t^3 + 6*D*t^3 + 32*mf2*t^3 - 
        12*D*mf2*t^3 - 8*t^4 + 3*D*t^4)*
       x[k[2]][3, {{1, 6}, {2, 4, 5}, {3}}]^2)/(mf2 - t) + 
     x[k[1]][1, {{1, 6}, {2, 4, 5}, {3}}]^2*
      (-2*(8 - 6*D + D^2 - 8*mf2 + 4*D*mf2 - 16*mf2^3 + 8*D*mf2^3 + 
         8*t - 4*D*t - 16*mf2*t + 8*D*mf2*t + 48*mf2^2*t - 
         24*D*mf2^2*t + 16*t^2 - 8*D*t^2 - 48*mf2*t^2 + 24*D*mf2*t^2 + 
         16*t^3 - 8*D*t^3) - (4*(-8*mf2^2 + 6*D*mf2^2 - D^2*mf2^2 + 
          8*mf2^3 - 6*D*mf2^3 + D^2*mf2^3 - 8*t + 6*D*t - D^2*t + 
          24*mf2*t - 18*D*mf2*t + 3*D^2*mf2*t - 24*mf2^2*t + 
          18*D*mf2^2*t - 3*D^2*mf2^2*t - 16*t^2 + 12*D*t^2 - 
          2*D^2*t^2 + 24*mf2*t^2 - 18*D*mf2*t^2 + 3*D^2*mf2*t^2 - 
          8*t^3 + 6*D*t^3 - D^2*t^3)*x[k[2]][3, {{1, 6}, {2, 4, 5}, 
           {3}}])/(mf2 - t)) + x[k[1]][3, {{1, 6}, {2, 4, 5}, {3}}]*
      (-32*(-mf2^2 - mf2^3 + 2*mf2^4 + mf2*t + 5*mf2^2*t - 8*mf2^3*t - 
         7*mf2*t^2 + 12*mf2^2*t^2 + 3*t^3 - 8*mf2*t^3 + 2*t^4) - 
       16*(4*mf2^3 - D*mf2^3 + 4*mf2^4 + 4*mf2*t - D*mf2*t - 4*mf2^2*t + 
         3*D*mf2^2*t - 16*mf2^3*t + D*t^2 - 4*mf2*t^2 - 3*D*mf2*t^2 + 
         24*mf2^2*t^2 + 4*t^3 + D*t^3 - 16*mf2*t^3 + 4*t^4)*
        x[k[2]][3, {{1, 6}, {2, 4, 5}, {3}}]) + 
     x[k[1]][3, {{1, 6}, {2, 4, 5}, {3}}]^2*
      (-2*(8*mf2^2 - 6*D*mf2^2 + D^2*mf2^2 - 8*mf2^3 + 4*D*mf2^3 - 
         16*mf2^5 + 8*D*mf2^5 - 16*mf2*t + 12*D*mf2*t - 2*D^2*mf2*t + 
         24*mf2^2*t - 12*D*mf2^2*t - 48*mf2^3*t + 24*D*mf2^3*t + 
         80*mf2^4*t - 40*D*mf2^4*t + 8*t^2 - 6*D*t^2 + D^2*t^2 - 
         56*mf2*t^2 + 28*D*mf2*t^2 + 144*mf2^2*t^2 - 72*D*mf2^2*t^2 - 
         160*mf2^3*t^2 + 80*D*mf2^3*t^2 + 40*t^3 - 20*D*t^3 - 
         144*mf2*t^3 + 72*D*mf2*t^3 + 160*mf2^2*t^3 - 80*D*mf2^2*t^3 + 
         48*t^4 - 24*D*t^4 - 80*mf2*t^4 + 40*D*mf2*t^4 + 16*t^5 - 
         8*D*t^5) + 4*(8*mf2^3 - 6*D*mf2^3 + D^2*mf2^3 + 8*mf2^4 - 
         6*D*mf2^4 + D^2*mf2^4 + 8*mf2*t - 6*D*mf2*t + D^2*mf2*t - 
         32*mf2^3*t + 24*D*mf2^3*t - 4*D^2*mf2^3*t + 8*t^2 - 6*D*t^2 + 
         D^2*t^2 - 24*mf2*t^2 + 18*D*mf2*t^2 - 3*D^2*mf2*t^2 + 
         48*mf2^2*t^2 - 36*D*mf2^2*t^2 + 6*D^2*mf2^2*t^2 + 16*t^3 - 
         12*D*t^3 + 2*D^2*t^3 - 32*mf2*t^3 + 24*D*mf2*t^3 - 
         4*D^2*mf2*t^3 + 8*t^4 - 6*D*t^4 + D^2*t^4)*
        x[k[2]][3, {{1, 6}, {2, 4, 5}, {3}}]) + 
     x[k[1]][1, {{1, 6}, {2, 4, 5}, {3}}]*
      (-32*(mf2 - mf2^2 + 2*mf2^3 - 2*t + 4*mf2*t - 6*mf2^2*t - 3*t^2 + 
         6*mf2*t^2 - 2*t^3) - (16*(-4*mf2^3 + D*mf2^3 + 4*mf2^4 - 4*mf2*t + 
          D*mf2*t + 20*mf2^2*t - 3*D*mf2^2*t - 16*mf2^3*t + 8*t^2 - 
          D*t^2 - 28*mf2*t^2 + 3*D*mf2*t^2 + 24*mf2^2*t^2 + 12*t^3 - 
          D*t^3 - 16*mf2*t^3 + 4*t^4)*x[k[2]][3, {{1, 6}, {2, 4, 5}, {3}}])/
        (mf2 - t) + x[k[1]][3, {{1, 6}, {2, 4, 5}, {3}}]*
        (-4*(-8*mf2 + 6*D*mf2 - D^2*mf2 + 8*mf2^2 - 4*D*mf2^2 - 
           16*mf2^4 + 8*D*mf2^4 + 8*t - 6*D*t + D^2*t - 16*mf2*t + 
           8*D*mf2*t - 32*mf2^2*t + 16*D*mf2^2*t + 64*mf2^3*t - 
           32*D*mf2^3*t - 8*t^2 + 4*D*t^2 + 64*mf2*t^2 - 32*D*mf2*t^2 - 
           96*mf2^2*t^2 + 48*D*mf2^2*t^2 - 32*t^3 + 16*D*t^3 + 
           64*mf2*t^3 - 32*D*mf2*t^3 - 16*t^4 + 8*D*t^4) - 
         (8*(8*mf2^3 - 6*D*mf2^3 + D^2*mf2^3 + 8*mf2*t - 6*D*mf2*t + 
            D^2*mf2*t - 16*mf2^2*t + 12*D*mf2^2*t - 2*D^2*mf2^2*t + 
            8*mf2*t^2 - 6*D*mf2*t^2 + D^2*mf2*t^2)*
           x[k[2]][3, {{1, 6}, {2, 4, 5}, {3}}])/(mf2 - t)))
 
Delta[{{1, 6}, {2, 4, 5}, {3}}, {1, 2, 1, 1, 1, 1, 0}] = 0
 
Delta[{{1, 6}, {2, 4, 7}, {3}}, {1, 1, 1, 1, 0, 1, 1}] = 0
 
Delta[{{1, 6}, {2, 4, 7}, {3}}, {1, 1, 1, 1, 0, 1, 2}] = 0
 
Delta[{{1, 6}, {2, 4, 7}, {3}}, {1, 2, 1, 1, 0, 1, 1}] = 0
 
Delta[{{1, 6}, {2, 4, 7}, {3}}, {1, 2, 1, 1, 0, 1, 2}] = 0
 
Delta[{{1, 6}, {2, 5, 7}, {3}}, {1, 1, 1, 0, 1, 1, 1}] = 0
 
Delta[{{1, 6}, {2, 5, 7}, {3}}, {1, 1, 1, 0, 1, 1, 2}] = 0
 
Delta[{{1, 6}, {2, 5, 7}, {3}}, {1, 2, 1, 0, 1, 1, 1}] = 0
 
Delta[{{1, 6}, {2, 5, 7}, {3}}, {1, 2, 1, 0, 1, 1, 2}] = 0
 
Delta[{{1, 6}, {4, 5, 7}, {3}}, {1, 0, 1, 1, 1, 1, 1}] = 
    (4*(20*mf2 - 10*D*mf2 + D^2*mf2 - 4*mf2^2 + 2*D*mf2^2 - 12*mf2^3 + 
        2*D*mf2^3 - 20*t + 10*D*t - D^2*t - 4*mf2*t - 2*D*mf2*t + 
        36*mf2^2*t - 6*D*mf2^2*t + 8*t^2 - 36*mf2*t^2 + 6*D*mf2*t^2 + 
        12*t^3 - 2*D*t^3))/(-1 + 2*mf2 - 2*t) + 
     2*(-2*D*mf2 + D^2*mf2 - 16*mf2^3 + 8*D*mf2^3 + 2*D*t - D^2*t - 
       16*mf2*t + 8*D*mf2*t + 48*mf2^2*t - 24*D*mf2^2*t + 16*t^2 - 
       8*D*t^2 - 48*mf2*t^2 + 24*D*mf2*t^2 + 16*t^3 - 8*D*t^3)*
      x[k[1]][1, {{1, 6}, {4, 5, 7}, {3}}]^2 - 
     2*(-2*D*mf2^3 + D^2*mf2^3 - 16*mf2^4 + 8*D*mf2^4 + 16*mf2^5 - 
       8*D*mf2^5 - 4*D*mf2*t + 2*D^2*mf2*t - 48*mf2^2*t + 
       30*D*mf2^2*t - 3*D^2*mf2^2*t + 112*mf2^3*t - 56*D*mf2^3*t - 
       80*mf2^4*t + 40*D*mf2^4*t - 32*t^2 + 20*D*t^2 - 2*D^2*t^2 + 
       128*mf2*t^2 - 70*D*mf2*t^2 + 3*D^2*mf2*t^2 - 240*mf2^2*t^2 + 
       120*D*mf2^2*t^2 + 160*mf2^3*t^2 - 80*D*mf2^3*t^2 - 80*t^3 + 
       42*D*t^3 - D^2*t^3 + 208*mf2*t^3 - 104*D*mf2*t^3 - 
       160*mf2^2*t^3 + 80*D*mf2^2*t^3 - 64*t^4 + 32*D*t^4 + 80*mf2*t^4 - 
       40*D*mf2*t^4 - 16*t^5 + 8*D*t^5)*
      x[k[1]][3, {{1, 6}, {4, 5, 7}, {3}}]^2 - 
     (8*(24*mf2^2 - 10*D*mf2^2 + D^2*mf2^2 - 16*mf2^3 + 2*D*mf2^3 - 
        4*mf2^4 + 2*D*mf2^4 + 24*t - 10*D*t + D^2*t - 64*mf2*t + 
        22*D*mf2*t - 2*D^2*mf2*t + 32*mf2^2*t - 2*D*mf2^2*t + 
        16*mf2^3*t - 8*D*mf2^3*t + 28*t^2 - 10*D*t^2 + D^2*t^2 - 
        16*mf2*t^2 - 2*D*mf2*t^2 - 24*mf2^2*t^2 + 12*D*mf2^2*t^2 + 
        2*D*t^3 + 16*mf2*t^3 - 8*D*mf2*t^3 - 4*t^4 + 2*D*t^4)*
       x[k[2]][3, {{1, 6}, {4, 5, 7}, {3}}])/(-1 + 2*mf2 - 2*t) + 
     x[k[1]][1, {{1, 6}, {4, 5, 7}, {3}}]*
      ((2*(40*mf2 - 18*D*mf2 + D^2*mf2 - 8*mf2^2 + 2*D^2*mf2^2 - 
          8*mf2^3 - 4*D*mf2^3 - 32*mf2^4 + 16*D*mf2^4 - 40*t + 18*D*t - 
          D^2*t + 8*mf2*t - 4*D*mf2*t - 4*D^2*mf2*t - 8*mf2^2*t + 
          28*D*mf2^2*t + 128*mf2^3*t - 64*D*mf2^3*t + 4*D*t^2 + 
          2*D^2*t^2 + 40*mf2*t^2 - 44*D*mf2*t^2 - 192*mf2^2*t^2 + 
          96*D*mf2^2*t^2 - 24*t^3 + 20*D*t^3 + 128*mf2*t^3 - 
          64*D*mf2*t^3 - 32*t^4 + 16*D*t^4))/(-1 + 2*mf2 - 2*t) + 
       4*(8*mf2^3 - 4*D*mf2^3 - 16*mf2^4 + 8*D*mf2^4 - 2*D*t + 
         D^2*t + 8*mf2*t - 4*D*mf2*t - 56*mf2^2*t + 28*D*mf2^2*t + 
         64*mf2^3*t - 32*D*mf2^3*t - 24*t^2 + 12*D*t^2 + 88*mf2*t^2 - 
         44*D*mf2*t^2 - 96*mf2^2*t^2 + 48*D*mf2^2*t^2 - 40*t^3 + 
         20*D*t^3 + 64*mf2*t^3 - 32*D*mf2*t^3 - 16*t^4 + 8*D*t^4)*
        x[k[1]][3, {{1, 6}, {4, 5, 7}, {3}}] - 
       (8*(24*mf2^2 - 10*D*mf2^2 + D^2*mf2^2 - 16*mf2^3 + 2*D*mf2^3 - 
          4*mf2^4 + 2*D*mf2^4 + 24*t - 10*D*t + D^2*t - 64*mf2*t + 
          22*D*mf2*t - 2*D^2*mf2*t + 32*mf2^2*t - 2*D*mf2^2*t + 
          16*mf2^3*t - 8*D*mf2^3*t + 28*t^2 - 10*D*t^2 + D^2*t^2 - 
          16*mf2*t^2 - 2*D*mf2*t^2 - 24*mf2^2*t^2 + 12*D*mf2^2*t^2 + 
          2*D*t^3 + 16*mf2*t^3 - 8*D*mf2*t^3 - 4*t^4 + 2*D*t^4)*
         x[k[2]][3, {{1, 6}, {4, 5, 7}, {3}}])/(-1 + 2*mf2 - 2*t)) + 
     x[k[1]][3, {{1, 6}, {4, 5, 7}, {3}}]*
      ((2*(-152*mf2^2 + 58*D*mf2^2 - 5*D^2*mf2^2 + 216*mf2^3 - 
          72*D*mf2^3 + 6*D^2*mf2^3 + 24*mf2^4 - 20*D*mf2^4 - 32*mf2^5 + 
          16*D*mf2^5 - 112*t + 40*D*t - 4*D^2*t + 512*mf2*t - 
          188*D*mf2*t + 18*D^2*mf2*t - 624*mf2^2*t + 196*D*mf2^2*t - 
          18*D^2*mf2^2*t - 128*mf2^3*t + 96*D*mf2^3*t + 160*mf2^4*t - 
          80*D*mf2^4*t - 360*t^2 + 130*D*t^2 - 13*D^2*t^2 + 
          600*mf2*t^2 - 176*D*mf2*t^2 + 18*D^2*mf2*t^2 + 240*mf2^2*t^2 - 
          168*D*mf2^2*t^2 - 320*mf2^3*t^2 + 160*D*mf2^3*t^2 - 192*t^3 + 
          52*D*t^3 - 6*D^2*t^3 - 192*mf2*t^3 + 128*D*mf2*t^3 + 
          320*mf2^2*t^3 - 160*D*mf2^2*t^3 + 56*t^4 - 36*D*t^4 - 
          160*mf2*t^4 + 80*D*mf2*t^4 + 32*t^5 - 16*D*t^5))/
        (-1 + 2*mf2 - 2*t) - (8*(-24*mf2^3 + 10*D*mf2^3 - D^2*mf2^3 + 
          8*mf2^4 - 2*D*mf2^4 - 4*mf2^5 + 2*D*mf2^5 - 24*mf2*t + 
          10*D*mf2*t - D^2*mf2*t + 72*mf2^2*t - 32*D*mf2^2*t + 
          3*D^2*mf2^2*t - 32*mf2^3*t + 12*D*mf2^3*t + 20*mf2^4*t - 
          10*D*mf2^4*t + 16*t^2 - 10*D*t^2 + D^2*t^2 - 68*mf2*t^2 + 
          36*D*mf2*t^2 - 3*D^2*mf2*t^2 + 48*mf2^2*t^2 - 
          24*D*mf2^2*t^2 - 40*mf2^3*t^2 + 20*D*mf2^3*t^2 + 20*t^3 - 
          14*D*t^3 + D^2*t^3 - 32*mf2*t^3 + 20*D*mf2*t^3 + 
          40*mf2^2*t^3 - 20*D*mf2^2*t^3 + 8*t^4 - 6*D*t^4 - 20*mf2*t^4 + 
          10*D*mf2*t^4 + 4*t^5 - 2*D*t^5)*x[k[2]][3, {{1, 6}, {4, 5, 7}, 
           {3}}])/(-1 + 2*mf2 - 2*t))
 
Delta[{{1, 6}, {4, 5, 7}, {3}}, {1, 0, 1, 1, 1, 1, 2}] = 0
 
Delta[{{1, 6}, {2, 4, 5, 7}, {3}}, {1, 1, 1, 1, 1, 1, 1}] = 0
 
Delta[{{1, 6}, {2, 4, 5, 7}, {3}}, {1, 1, 1, 1, 1, 1, 2}] = 0
 
Delta[{{1, 6}, {2, 4, 5, 7}, {3}}, {1, 2, 1, 1, 1, 1, 1}] = 0
 
Delta[{{1, 6}, {2, 4, 5, 7}, {3}}, {1, 2, 1, 1, 1, 1, 2}] = 0
 
Deltaint[{{1}, {2}}, {1, 1, 0, 0, 0, 0, 0}] = 0
 
Deltaint[{{1}, {2}}, {1, 2, 0, 0, 0, 0, 0}] = 16*(-2 + D)
 
Deltaint[{{1}, {3}}, {1, 0, 1, 0, 0, 0, 0}] = 0
 
Deltaint[{{1}, {4}}, {1, 0, 0, 1, 0, 0, 0}] = 0
 
Deltaint[{{1}, {5}}, {1, 0, 0, 0, 1, 0, 0}] = 0
 
Deltaint[{{1}, {7}}, {1, 0, 0, 0, 0, 0, 1}] = 0
 
Deltaint[{{1}, {7}}, {1, 0, 0, 0, 0, 0, 2}] = 0
 
Deltaint[{{1}, {2, 4}}, {1, 1, 0, 1, 0, 0, 0}] = -16*(-2 + D)
 
Deltaint[{{1}, {2, 4}}, {1, 2, 0, 1, 0, 0, 0}] = 
    -8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Deltaint[{{1}, {2, 5}}, {1, 1, 0, 0, 1, 0, 0}] = 0
 
Deltaint[{{1}, {2, 5}}, {1, 2, 0, 0, 1, 0, 0}] = 
    (4*(16*mf2 - 14*D*mf2 + 3*D^2*mf2 + 8*mf2^2 - 8*D*mf2^2 + 
       2*D^2*mf2^2 + 16*t - 14*D*t + 3*D^2*t - 16*mf2*t + 
       16*D*mf2*t - 4*D^2*mf2*t + 8*t^2 - 8*D*t^2 + 2*D^2*t^2))/
     (mf2 - t)
 
Deltaint[{{1}, {2, 7}}, {1, 1, 0, 0, 0, 0, 1}] = -16*(-2 + D)
 
Deltaint[{{1}, {2, 7}}, {1, 1, 0, 0, 0, 0, 2}] = 0
 
Deltaint[{{1}, {2, 7}}, {1, 2, 0, 0, 0, 0, 1}] = 
    -8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Deltaint[{{1}, {2, 7}}, {1, 2, 0, 0, 0, 0, 2}] = 0
 
Deltaint[{{1}, {4, 5}}, {1, 0, 0, 1, 1, 0, 0}] = 0
 
Deltaint[{{1}, {4, 7}}, {1, 0, 0, 1, 0, 0, 1}] = 16*(-2 + D)
 
Deltaint[{{1}, {4, 7}}, {1, 0, 0, 1, 0, 0, 2}] = 0
 
Deltaint[{{1}, {5, 7}}, {1, 0, 0, 0, 1, 0, 1}] = 0
 
Deltaint[{{1}, {5, 7}}, {1, 0, 0, 0, 1, 0, 2}] = 0
 
Deltaint[{{1}, {2, 4, 5}}, {1, 1, 0, 1, 1, 0, 0}] = 
    (-40*mf2^4 + 38*D*mf2^4 - 9*D^2*mf2^4 + 8*mf2^5 + 18*D*mf2^5 - 
      11*D^2*mf2^5 + 40*mf2^6 - 12*D*mf2^6 - 4*D^2*mf2^6 + 24*mf2^7 - 
      12*D*mf2^7 - 64*mf2^2*t + 56*D*mf2^2*t - 12*D^2*mf2^2*t + 
      16*mf2^3*t - 4*D*mf2^3*t - 2*D^2*mf2^3*t - 80*mf2^4*t - 
      18*D*mf2^4*t + 29*D^2*mf2^4*t - 200*mf2^5*t + 52*D*mf2^5*t + 
      24*D^2*mf2^5*t - 168*mf2^6*t + 84*D*mf2^6*t + 48*mf2^2*t^2 - 
      76*D*mf2^2*t^2 + 26*D^2*mf2^2*t^2 + 256*mf2^3*t^2 - 
      116*D*mf2^3*t^2 - 6*D^2*mf2^3*t^2 + 400*mf2^4*t^2 - 
      80*D*mf2^4*t^2 - 60*D^2*mf2^4*t^2 + 504*mf2^5*t^2 - 
      252*D*mf2^5*t^2 + 16*mf2*t^3 + 12*D*mf2*t^3 - 10*D^2*mf2*t^3 - 
      368*mf2^2*t^3 + 276*D*mf2^2*t^3 - 46*D^2*mf2^2*t^3 - 
      400*mf2^3*t^3 + 40*D*mf2^3*t^3 + 80*D^2*mf2^3*t^3 - 840*mf2^4*t^3 + 
      420*D*mf2^4*t^3 - 40*t^4 + 30*D*t^4 - 5*D^2*t^4 + 248*mf2*t^4 - 
      222*D*mf2*t^4 + 49*D^2*mf2*t^4 + 200*mf2^2*t^4 + 20*D*mf2^2*t^4 - 
      60*D^2*mf2^2*t^4 + 840*mf2^3*t^4 - 420*D*mf2^3*t^4 - 64*t^5 + 
      62*D*t^5 - 15*D^2*t^5 - 40*mf2*t^5 - 28*D*mf2*t^5 + 
      24*D^2*mf2*t^5 - 504*mf2^2*t^5 + 252*D*mf2^2*t^5 + 8*D*t^6 - 
      4*D^2*t^6 + 168*mf2*t^6 - 84*D*mf2*t^6 - 24*t^7 + 12*D*t^7)/
     ((mf2 - t)*(mf2^2 + t - 2*mf2*t + t^2)*(mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Deltaint[{{1}, {2, 4, 5}}, {1, 2, 0, 1, 1, 0, 0}] = 
    2*(-2*D*mf2 + D^2*mf2 + 2*D*t - D^2*t - 16*mf2*t + 8*D*mf2*t + 
      16*t^2 - 8*D*t^2)
 
Deltaint[{{1}, {2, 4, 7}}, {1, 1, 0, 1, 0, 0, 1}] = 
    (-24*mf2^2 + 18*D*mf2^2 - 3*D^2*mf2^2 - 184*mf2^3 + 94*D*mf2^3 - 
      9*D^2*mf2^3 - 360*mf2^4 + 192*D*mf2^4 - 22*D^2*mf2^4 + 
      200*mf2^5 - 36*D*mf2^5 + 544*mf2^6 - 144*D*mf2^6 - 112*mf2*t + 
      40*D*mf2*t + 64*mf2^2*t - 38*D*mf2^2*t + 3*D^2*mf2^2*t + 
      1848*mf2^3*t - 844*D*mf2^3*t + 88*D^2*mf2^3*t + 312*mf2^4*t - 
      156*D*mf2^4*t - 3264*mf2^5*t + 864*D*mf2^5*t + 8*t^2 - 6*D*t^2 + 
      D^2*t^2 + 632*mf2*t^2 - 246*D*mf2*t^2 + 21*D^2*mf2*t^2 - 
      2392*mf2^2*t^2 + 1140*D*mf2^2*t^2 - 132*D^2*mf2^2*t^2 - 
      3248*mf2^3*t^2 + 984*D*mf2^3*t^2 + 8160*mf2^4*t^2 - 
      2160*D*mf2^4*t^2 - 288*t^3 + 142*D*t^3 - 15*D^2*t^3 + 
      680*mf2*t^3 - 516*D*mf2*t^3 + 88*D^2*mf2*t^3 + 5872*mf2^2*t^3 - 
      1656*D*mf2^2*t^3 - 10880*mf2^3*t^3 + 2880*D*mf2^3*t^3 + 224*t^4 + 
      28*D*t^4 - 22*D^2*t^4 - 4248*mf2*t^4 + 1164*D*mf2*t^4 + 
      8160*mf2^2*t^4 - 2160*D*mf2^2*t^4 + 1112*t^5 - 300*D*t^5 - 
      3264*mf2*t^5 + 864*D*mf2*t^5 + 544*t^6 - 144*D*t^6)/
     ((mf2^2 + t - 2*mf2*t + t^2)*(mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Deltaint[{{1}, {2, 4, 7}}, {1, 1, 0, 1, 0, 0, 2}] = 0
 
Deltaint[{{1}, {2, 4, 7}}, {1, 2, 0, 1, 0, 0, 1}] = 
    2*(-6*D + 3*D^2 + 16*D*mf2^2 + 16*t + 8*D*t - 32*D*mf2*t + 
       16*D*t^2) + (64*(-50*mf2^4 + 25*D*mf2^4 - 180*mf2^5 + 
        90*D*mf2^5 - 162*mf2^6 + 81*D*mf2^6 + 80*mf2^3*t - 
        40*D*mf2^3*t + 684*mf2^4*t - 342*D*mf2^4*t + 972*mf2^5*t - 
        486*D*mf2^5*t - 12*mf2^2*t^2 + 6*D*mf2^2*t^2 - 936*mf2^3*t^2 + 
        468*D*mf2^3*t^2 - 2430*mf2^4*t^2 + 1215*D*mf2^4*t^2 - 
        16*mf2*t^3 + 8*D*mf2*t^3 + 504*mf2^2*t^3 - 252*D*mf2^2*t^3 + 
        3240*mf2^3*t^3 - 1620*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 36*mf2*t^4 + 
        18*D*mf2*t^4 - 2430*mf2^2*t^4 + 1215*D*mf2^2*t^4 - 36*t^5 + 
        18*D*t^5 + 972*mf2*t^5 - 486*D*mf2*t^5 - 162*t^6 + 81*D*t^6)*
       (d[2] + d[2]^2 - d[2]*d[4] - d[2]*d[7] + d[4]*d[7]))/
      ((-2 + D)*((-5*mf2 - 9*mf2^2 + 18*mf2*t - 9*t^2)^2 - 
        (-5*mf2 - 7*mf2^2 + 14*mf2*t - 7*t^2)^2)) + 
     (256*(-50*mf2^4 + 25*D*mf2^4 - 140*mf2^5 + 70*D*mf2^5 - 98*mf2^6 + 
        49*D*mf2^6 + 120*mf2^3*t - 60*D*mf2^3*t + 588*mf2^4*t - 
        294*D*mf2^4*t + 588*mf2^5*t - 294*D*mf2^5*t - 92*mf2^2*t^2 + 
        46*D*mf2^2*t^2 - 952*mf2^3*t^2 + 476*D*mf2^3*t^2 - 
        1470*mf2^4*t^2 + 735*D*mf2^4*t^2 + 24*mf2*t^3 - 12*D*mf2*t^3 + 
        728*mf2^2*t^3 - 364*D*mf2^2*t^3 + 1960*mf2^3*t^3 - 
        980*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 252*mf2*t^4 + 126*D*mf2*t^4 - 
        1470*mf2^2*t^4 + 735*D*mf2^2*t^4 + 28*t^5 - 14*D*t^5 + 
        588*mf2*t^5 - 294*D*mf2*t^5 - 98*t^6 + 49*D*t^6)*
       (d[2] + d[2]^2 - d[2]*d[4] - d[2]*d[7] + d[4]*d[7]))/
      ((-2 + D)*(4*(5*mf2 + 7*mf2^2 - 14*mf2*t + 7*t^2)^2 - 
        4*(5*mf2 + 9*mf2^2 - 18*mf2*t + 9*t^2)^2))
 
Deltaint[{{1}, {2, 4, 7}}, {1, 2, 0, 1, 0, 0, 2}] = 0
 
Deltaint[{{1}, {2, 5, 7}}, {1, 1, 0, 0, 1, 0, 1}] = 
    (-56*mf2^4 + 58*D*mf2^4 - 15*D^2*mf2^4 - 120*mf2^5 + 134*D*mf2^5 - 
      37*D^2*mf2^5 + 8*mf2^6 + 20*D*mf2^6 - 12*D^2*mf2^6 - 24*mf2^7 + 
      12*D*mf2^7 - 80*mf2^2*t + 76*D*mf2^2*t - 18*D^2*mf2^2*t - 
      64*mf2^3*t + 52*D*mf2^3*t - 10*D^2*mf2^3*t + 496*mf2^4*t - 
      526*D*mf2^4*t + 139*D^2*mf2^4*t - 24*mf2^5*t - 132*D*mf2^5*t + 
      72*D^2*mf2^5*t + 168*mf2^6*t - 84*D*mf2^6*t + 16*mf2*t^2 - 
      20*D*mf2*t^2 + 6*D^2*mf2*t^2 + 352*mf2^2*t^2 - 324*D*mf2^2*t^2 + 
      74*D^2*mf2^2*t^2 - 704*mf2^3*t^2 + 724*D*mf2^3*t^2 - 
      186*D^2*mf2^3*t^2 + 360*D*mf2^4*t^2 - 180*D^2*mf2^4*t^2 - 
      504*mf2^5*t^2 + 252*D*mf2^5*t^2 - 256*mf2*t^3 + 244*D*mf2*t^3 - 
      58*D^2*mf2*t^3 + 336*mf2^2*t^3 - 356*D*mf2^2*t^3 + 
      94*D^2*mf2^2*t^3 + 80*mf2^3*t^3 - 520*D*mf2^3*t^3 + 
      240*D^2*mf2^3*t^3 + 840*mf2^4*t^3 - 420*D*mf2^4*t^3 + 24*t^4 - 
      30*D*t^4 + 9*D^2*t^4 + 56*mf2*t^4 - 26*D*mf2*t^4 - 
      D^2*mf2*t^4 - 120*mf2^2*t^4 + 420*D*mf2^2*t^4 - 
      180*D^2*mf2^2*t^4 - 840*mf2^3*t^4 + 420*D*mf2^3*t^4 - 64*t^5 + 
      50*D*t^5 - 9*D^2*t^5 + 72*mf2*t^5 - 180*D*mf2*t^5 + 
      72*D^2*mf2*t^5 + 504*mf2^2*t^5 - 252*D*mf2^2*t^5 - 16*t^6 + 
      32*D*t^6 - 12*D^2*t^6 - 168*mf2*t^6 + 84*D*mf2*t^6 + 24*t^7 - 
      12*D*t^7)/((mf2 - t)*(mf2^2 + t - 2*mf2*t + t^2)*
      (mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Deltaint[{{1}, {2, 5, 7}}, {1, 1, 0, 0, 1, 0, 2}] = 0
 
Deltaint[{{1}, {2, 5, 7}}, {1, 2, 0, 0, 1, 0, 1}] = 
    2*(-2*D*mf2 + D^2*mf2 + 2*D*t - D^2*t - 16*mf2*t + 8*D*mf2*t + 
      16*t^2 - 8*D*t^2)
 
Deltaint[{{1}, {2, 5, 7}}, {1, 2, 0, 0, 1, 0, 2}] = 0
 
Deltaint[{{1}, {4, 5, 7}}, {1, 0, 0, 1, 1, 0, 1}] = 
    (24*mf2^2 - 18*D*mf2^2 + 3*D^2*mf2^2 + 40*mf2^3 - 38*D*mf2^3 + 
      9*D^2*mf2^3 - 88*mf2^4 + 40*D*mf2^4 + 2*D^2*mf2^4 - 88*mf2^5 + 
      44*D*mf2^5 + 16*mf2*t - 20*D*mf2*t + 6*D^2*mf2*t - 128*mf2^2*t + 
      86*D*mf2^2*t - 11*D^2*mf2^2*t + 184*mf2^3*t - 76*D*mf2^3*t - 
      8*D^2*mf2^3*t + 376*mf2^4*t - 188*D*mf2^4*t - 8*t^2 + 6*D*t^2 - 
      D^2*t^2 + 56*mf2*t^2 - 18*D*mf2*t^2 - 5*D^2*mf2*t^2 - 
      120*mf2^2*t^2 + 36*D*mf2^2*t^2 + 12*D^2*mf2^2*t^2 - 624*mf2^3*t^2 + 
      312*D*mf2^3*t^2 - 14*D*t^3 + 7*D^2*t^3 + 40*mf2*t^3 - 
      4*D*mf2*t^3 - 8*D^2*mf2*t^3 + 496*mf2^2*t^3 - 248*D*mf2^2*t^3 - 
      16*t^4 + 4*D*t^4 + 2*D^2*t^4 - 184*mf2*t^4 + 92*D*mf2*t^4 + 
      24*t^5 - 12*D*t^5)/((mf2^2 + t - 2*mf2*t + t^2)*
      (mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Deltaint[{{1}, {4, 5, 7}}, {1, 0, 0, 1, 1, 0, 2}] = 0
 
Deltaint[{{1}, {2, 4, 5, 7}}, {1, 1, 0, 1, 1, 0, 1}] = 
    (-24*mf2^3 + 18*D*mf2^3 - 3*D^2*mf2^3 - 56*mf2^4 + 42*D*mf2^4 - 
      7*D^2*mf2^4 + 72*mf2^5 - 44*D*mf2^5 + 4*D^2*mf2^5 + 248*mf2^6 - 
      124*D*mf2^6 + 64*mf2^7 - 32*D*mf2^7 + 40*mf2^2*t - 30*D*mf2^2*t + 
      5*D^2*mf2^2*t + 296*mf2^3*t - 208*D*mf2^3*t + 30*D^2*mf2^3*t + 
      144*mf2^4*t - 32*D*mf2^4*t - 20*D^2*mf2^4*t - 1136*mf2^5*t + 
      568*D*mf2^5*t - 448*mf2^6*t + 224*D*mf2^6*t - 8*mf2*t^2 + 
      10*D*mf2*t^2 - 3*D^2*mf2*t^2 - 280*mf2^2*t^2 + 236*D*mf2^2*t^2 - 
      48*D^2*mf2^2*t^2 - 848*mf2^3*t^2 + 344*D*mf2^3*t^2 + 
      40*D^2*mf2^3*t^2 + 1960*mf2^4*t^2 - 980*D*mf2^4*t^2 + 
      1344*mf2^5*t^2 - 672*D*mf2^5*t^2 + 8*t^3 - 6*D*t^3 + D^2*t^3 + 
      56*mf2*t^3 - 96*D*mf2*t^3 + 34*D^2*mf2*t^3 + 960*mf2^2*t^3 - 
      400*D*mf2^2*t^3 - 40*D^2*mf2^2*t^3 - 1440*mf2^3*t^3 + 
      720*D*mf2^3*t^3 - 2240*mf2^4*t^3 + 1120*D*mf2^4*t^3 - 16*t^4 + 
      26*D*t^4 - 9*D^2*t^4 - 312*mf2*t^4 + 116*D*mf2*t^4 + 
      20*D^2*mf2*t^4 + 200*mf2^2*t^4 - 100*D*mf2^2*t^4 + 2240*mf2^3*t^4 - 
      1120*D*mf2^3*t^4 - 16*t^5 + 16*D*t^5 - 4*D^2*t^5 + 272*mf2*t^5 - 
      136*D*mf2*t^5 - 1344*mf2^2*t^5 + 672*D*mf2^2*t^5 - 104*t^6 + 
      52*D*t^6 + 448*mf2*t^6 - 224*D*mf2*t^6 - 64*t^7 + 32*D*t^7)/
     ((mf2^2 + t - 2*mf2*t + t^2)*(mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Deltaint[{{1}, {2, 4, 5, 7}}, {1, 1, 0, 1, 1, 0, 2}] = 0
 
Deltaint[{{1}, {2, 4, 5, 7}}, {1, 2, 0, 1, 1, 0, 1}] = 
    2*(16*mf2 - 14*D*mf2 + 3*D^2*mf2 - 32*mf2^3 + 16*D*mf2^3 - 16*t + 
      14*D*t - 3*D^2*t - 16*mf2*t + 8*D*mf2*t + 96*mf2^2*t - 
      48*D*mf2^2*t + 16*t^2 - 8*D*t^2 - 96*mf2*t^2 + 48*D*mf2*t^2 + 
      32*t^3 - 16*D*t^3)
 
Deltaint[{{1}, {2, 4, 5, 7}}, {1, 2, 0, 1, 1, 0, 2}] = 0
 
Deltaint[{{2}, {3}}, {0, 1, 1, 0, 0, 0, 0}] = 0
 
Deltaint[{{2}, {3}}, {0, 2, 1, 0, 0, 0, 0}] = 16*(-4 + D)
 
Deltaint[{{4}, {3}}, {0, 0, 1, 1, 0, 0, 0}] = 16*(-2 + D)
 
Deltaint[{{5}, {3}}, {0, 0, 1, 0, 1, 0, 0}] = 0
 
Deltaint[{{6}, {2}}, {0, 1, 0, 0, 0, 1, 0}] = 0
 
Deltaint[{{6}, {2}}, {0, 2, 0, 0, 0, 1, 0}] = 0
 
Deltaint[{{6}, {3}}, {0, 0, 1, 0, 0, 1, 0}] = 0
 
Deltaint[{{6}, {4}}, {0, 0, 0, 1, 0, 1, 0}] = -16*(-2 + D)
 
Deltaint[{{6}, {5}}, {0, 0, 0, 0, 1, 1, 0}] = 0
 
Deltaint[{{6}, {7}}, {0, 0, 0, 0, 0, 1, 1}] = 16*(-2 + D)
 
Deltaint[{{6}, {7}}, {0, 0, 0, 0, 0, 1, 2}] = 
    -4*(28 - 24*D + 5*D^2 - 32*mf2^2 + 16*D*mf2^2 - 32*t + 16*D*t + 
      64*mf2*t - 32*D*mf2*t - 32*t^2 + 16*D*t^2)
 
Deltaint[{{6}, {2, 4}}, {0, 1, 0, 1, 0, 1, 0}] = 0
 
Deltaint[{{6}, {2, 4}}, {0, 2, 0, 1, 0, 1, 0}] = 0
 
Deltaint[{{6}, {2, 5}}, {0, 1, 0, 0, 1, 1, 0}] = 0
 
Deltaint[{{6}, {2, 5}}, {0, 2, 0, 0, 1, 1, 0}] = 0
 
Deltaint[{{6}, {2, 7}}, {0, 1, 0, 0, 0, 1, 1}] = 8*(4 - 4*D + D^2)
 
Deltaint[{{6}, {2, 7}}, {0, 1, 0, 0, 0, 1, 2}] = 
    -8*(4 - 4*D + D^2 - 8*mf2^2 + 4*D*mf2^2 - 8*t + 4*D*t + 
      16*mf2*t - 8*D*mf2*t - 8*t^2 + 4*D*t^2)
 
Deltaint[{{6}, {2, 7}}, {0, 2, 0, 0, 0, 1, 1}] = 0
 
Deltaint[{{6}, {2, 7}}, {0, 2, 0, 0, 0, 1, 2}] = 0
 
Deltaint[{{6}, {4, 5}}, {0, 0, 0, 1, 1, 1, 0}] = 0
 
Deltaint[{{6}, {4, 7}}, {0, 0, 0, 1, 0, 1, 1}] = -4*(4 - 4*D + D^2)
 
Deltaint[{{6}, {4, 7}}, {0, 0, 0, 1, 0, 1, 2}] = 
    (-4*(36 - 46*D + 15*D^2 - D^3 - 152*mf2 + 188*D*mf2 - 
        60*D^2*mf2 + 4*D^3*mf2 - 80*mf2^2 + 48*D*mf2^2 - 
        4*D^2*mf2^2 + 320*mf2^3 - 192*D*mf2^3 + 16*D^2*mf2^3 - 88*t + 
        52*D*t - 4*D^2*t + 480*mf2*t - 288*D*mf2*t + 24*D^2*mf2*t - 
        640*mf2^2*t + 384*D*mf2^2*t - 32*D^2*mf2^2*t - 80*t^2 + 
        48*D*t^2 - 4*D^2*t^2 + 320*mf2*t^2 - 192*D*mf2*t^2 + 
        16*D^2*mf2*t^2))/(-1 + 4*mf2) - 
     (64*(-2 + D)*(d[4] + (-1 - d[4] + d[7])/2 + 
        (1 - d[4]^2 + 2*d[4]*d[7] - d[7]^2)/4))/(-1 + D) + 
     (16384*(-50*mf2^4 + 25*D*mf2^4 - 140*mf2^5 + 70*D*mf2^5 - 98*mf2^6 + 
        49*D*mf2^6 + 120*mf2^3*t - 60*D*mf2^3*t + 588*mf2^4*t - 
        294*D*mf2^4*t + 588*mf2^5*t - 294*D*mf2^5*t - 92*mf2^2*t^2 + 
        46*D*mf2^2*t^2 - 952*mf2^3*t^2 + 476*D*mf2^3*t^2 - 
        1470*mf2^4*t^2 + 735*D*mf2^4*t^2 + 24*mf2*t^3 - 12*D*mf2*t^3 + 
        728*mf2^2*t^3 - 364*D*mf2^2*t^3 + 1960*mf2^3*t^3 - 
        980*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 252*mf2*t^4 + 126*D*mf2*t^4 - 
        1470*mf2^2*t^4 + 735*D*mf2^2*t^4 + 28*t^5 - 14*D*t^5 + 
        588*mf2*t^5 - 294*D*mf2*t^5 - 98*t^6 + 49*D*t^6)*
       (d[4] + (-1 - d[4] + d[7])/2 + (1 - d[4]^2 + 2*d[4]*d[7] - d[7]^2)/4))/
      ((-1 + D)*(64*(5*mf2 + 7*mf2^2 - 14*mf2*t + 7*t^2)^2 - 
        64*(5*mf2 + 9*mf2^2 - 18*mf2*t + 9*t^2)^2)) + 
     (1024*(-50*mf2^4 + 25*D*mf2^4 - 180*mf2^5 + 90*D*mf2^5 - 162*mf2^6 + 
        81*D*mf2^6 + 80*mf2^3*t - 40*D*mf2^3*t + 684*mf2^4*t - 
        342*D*mf2^4*t + 972*mf2^5*t - 486*D*mf2^5*t - 12*mf2^2*t^2 + 
        6*D*mf2^2*t^2 - 936*mf2^3*t^2 + 468*D*mf2^3*t^2 - 
        2430*mf2^4*t^2 + 1215*D*mf2^4*t^2 - 16*mf2*t^3 + 8*D*mf2*t^3 + 
        504*mf2^2*t^3 - 252*D*mf2^2*t^3 + 3240*mf2^3*t^3 - 
        1620*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 36*mf2*t^4 + 18*D*mf2*t^4 - 
        2430*mf2^2*t^4 + 1215*D*mf2^2*t^4 - 36*t^5 + 18*D*t^5 + 
        972*mf2*t^5 - 486*D*mf2*t^5 - 162*t^6 + 81*D*t^6)*
       (d[4] + (-1 - d[4] + d[7])/2 + (1 - d[4]^2 + 2*d[4]*d[7] - d[7]^2)/4))/
      ((-1 + D)*(-4*(5*mf2 + 7*mf2^2 - 14*mf2*t + 7*t^2)^2 + 
        4*(5*mf2 + 9*mf2^2 - 18*mf2*t + 9*t^2)^2))
 
Deltaint[{{6}, {5, 7}}, {0, 0, 0, 0, 1, 1, 1}] = 0
 
Deltaint[{{6}, {5, 7}}, {0, 0, 0, 0, 1, 1, 2}] = 
    (-8*(8*mf2 - 3*D*mf2 - 28*mf2^2 + 10*D*mf2^2 - 8*mf2^3 + 
       4*D*mf2^3 - 4*mf2*t + 2*D*mf2*t + 16*mf2^2*t - 8*D*mf2^2*t - 
       8*mf2*t^2 + 4*D*mf2*t^2))/((-1 + 4*mf2)*(mf2 - t))
 
Deltaint[{{6}, {2, 4, 5}}, {0, 1, 0, 1, 1, 1, 0}] = 
    (-24*mf2^3 + 18*D*mf2^3 - 3*D^2*mf2^3 - 184*mf2^4 + 122*D*mf2^4 - 
      17*D^2*mf2^4 - 136*mf2^5 + 68*D*mf2^5 - 4*D^2*mf2^5 - 24*mf2^6 + 
      12*D*mf2^6 - 88*mf2^2*t + 50*D*mf2^2*t - 5*D^2*mf2^2*t + 
      504*mf2^3*t - 364*D*mf2^3*t + 58*D^2*mf2^3*t + 640*mf2^4*t - 
      320*D*mf2^4*t + 20*D^2*mf2^4*t + 144*mf2^5*t - 72*D*mf2^5*t + 
      152*mf2*t^2 - 98*D*mf2*t^2 + 13*D^2*mf2*t^2 - 424*mf2^2*t^2 + 
      368*D*mf2^2*t^2 - 72*D^2*mf2^2*t^2 - 1200*mf2^3*t^2 + 
      600*D*mf2^3*t^2 - 40*D^2*mf2^3*t^2 - 360*mf2^4*t^2 + 
      180*D*mf2^4*t^2 - 40*t^3 + 30*D*t^3 - 5*D^2*t^3 + 72*mf2*t^3 - 
      132*D*mf2*t^3 + 38*D^2*mf2*t^3 + 1120*mf2^2*t^3 - 
      560*D*mf2^2*t^3 + 40*D^2*mf2^2*t^3 + 480*mf2^3*t^3 - 
      240*D*mf2^3*t^3 + 32*t^4 + 6*D*t^4 - 7*D^2*t^4 - 520*mf2*t^4 + 
      260*D*mf2*t^4 - 20*D^2*mf2*t^4 - 360*mf2^2*t^4 + 
      180*D*mf2^2*t^4 + 96*t^5 - 48*D*t^5 + 4*D^2*t^5 + 144*mf2*t^5 - 
      72*D*mf2*t^5 - 24*t^6 + 12*D*t^6)/((mf2^2 + t - 2*mf2*t + t^2)*
      (mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Deltaint[{{6}, {2, 4, 5}}, {0, 2, 0, 1, 1, 1, 0}] = 0
 
Deltaint[{{6}, {2, 4, 7}}, {0, 1, 0, 1, 0, 1, 1}] = 
    (24*mf2^2 - 18*D*mf2^2 + 3*D^2*mf2^2 + 56*mf2^3 - 2*D*mf2^3 - 
      15*D^2*mf2^3 + 2*D^3*mf2^3 + 104*mf2^4 - 8*D*mf2^4 - 
      26*D^2*mf2^4 + 4*D^3*mf2^4 + 88*mf2^5 - 60*D*mf2^5 + 
      8*D^2*mf2^5 + 32*mf2^6 - 48*D*mf2^6 + 16*D^2*mf2^6 - 16*mf2*t + 
      52*D*mf2*t - 24*D^2*mf2*t + 2*D^3*mf2*t - 64*mf2^2*t + 
      38*D*mf2^2*t - 3*D^2*mf2^2*t - 248*mf2^3*t - 84*D*mf2^3*t + 
      120*D^2*mf2^3*t - 16*D^3*mf2^3*t - 312*mf2^4*t + 156*D*mf2^4*t - 
      192*mf2^5*t + 288*D*mf2^5*t - 96*D^2*mf2^5*t - 8*t^2 + 6*D*t^2 - 
      D^2*t^2 + 40*mf2*t^2 - 126*D*mf2*t^2 + 59*D^2*mf2*t^2 - 
      6*D^3*mf2*t^2 + 280*mf2^2*t^2 + 156*D*mf2^2*t^2 - 
      172*D^2*mf2^2*t^2 + 24*D^3*mf2^2*t^2 + 368*mf2^3*t^2 - 
      24*D*mf2^3*t^2 - 80*D^2*mf2^3*t^2 + 480*mf2^4*t^2 - 
      720*D*mf2^4*t^2 + 240*D^2*mf2^4*t^2 + 32*t^3 + 42*D*t^3 - 
      33*D^2*t^3 + 4*D^3*t^3 - 232*mf2*t^3 - 28*D*mf2*t^3 + 
      88*D^2*mf2*t^3 - 16*D^3*mf2*t^3 - 112*mf2^2*t^3 - 
      264*D*mf2^2*t^3 + 160*D^2*mf2^2*t^3 - 640*mf2^3*t^3 + 
      960*D*mf2^3*t^3 - 320*D^2*mf2^3*t^3 + 96*t^4 - 36*D*t^4 - 
      10*D^2*t^4 + 4*D^3*t^4 - 72*mf2*t^4 + 276*D*mf2*t^4 - 
      120*D^2*mf2*t^4 + 480*mf2^2*t^4 - 720*D*mf2^2*t^4 + 
      240*D^2*mf2^2*t^4 + 40*t^5 - 84*D*t^5 + 32*D^2*t^5 - 
      192*mf2*t^5 + 288*D*mf2*t^5 - 96*D^2*mf2*t^5 + 32*t^6 - 
      48*D*t^6 + 16*D^2*t^6)/((mf2^2 + t - 2*mf2*t + t^2)*
      (mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Deltaint[{{6}, {2, 4, 7}}, {0, 1, 0, 1, 0, 1, 2}] = 
    4*(4 - 7*D + 2*D^2 - 8*mf2^2 + 8*D*mf2^2 - 16*t + 8*D*t + 
       16*mf2*t - 16*D*mf2*t - 8*t^2 + 8*D*t^2) + 
     (32*(100*mf2^4 - 100*D*mf2^4 + 25*D^2*mf2^4 + 360*mf2^5 - 
        360*D*mf2^5 + 90*D^2*mf2^5 + 324*mf2^6 - 324*D*mf2^6 + 
        81*D^2*mf2^6 - 160*mf2^3*t + 160*D*mf2^3*t - 40*D^2*mf2^3*t - 
        1368*mf2^4*t + 1368*D*mf2^4*t - 342*D^2*mf2^4*t - 1944*mf2^5*t + 
        1944*D*mf2^5*t - 486*D^2*mf2^5*t + 24*mf2^2*t^2 - 
        24*D*mf2^2*t^2 + 6*D^2*mf2^2*t^2 + 1872*mf2^3*t^2 - 
        1872*D*mf2^3*t^2 + 468*D^2*mf2^3*t^2 + 4860*mf2^4*t^2 - 
        4860*D*mf2^4*t^2 + 1215*D^2*mf2^4*t^2 + 32*mf2*t^3 - 
        32*D*mf2*t^3 + 8*D^2*mf2*t^3 - 1008*mf2^2*t^3 + 
        1008*D*mf2^2*t^3 - 252*D^2*mf2^2*t^3 - 6480*mf2^3*t^3 + 
        6480*D*mf2^3*t^3 - 1620*D^2*mf2^3*t^3 + 4*t^4 - 4*D*t^4 + 
        D^2*t^4 + 72*mf2*t^4 - 72*D*mf2*t^4 + 18*D^2*mf2*t^4 + 
        4860*mf2^2*t^4 - 4860*D*mf2^2*t^4 + 1215*D^2*mf2^2*t^4 + 72*t^5 - 
        72*D*t^5 + 18*D^2*t^5 - 1944*mf2*t^5 + 1944*D*mf2*t^5 - 
        486*D^2*mf2*t^5 + 324*t^6 - 324*D*t^6 + 81*D^2*t^6)*
       (d[2] + d[2]^2 - d[2]*d[4] - d[2]*d[7] + d[4]*d[7]))/
      ((-2 + D)*((-5*mf2 - 9*mf2^2 + 18*mf2*t - 9*t^2)^2 - 
        (-5*mf2 - 7*mf2^2 + 14*mf2*t - 7*t^2)^2)) + 
     (128*(100*mf2^4 - 100*D*mf2^4 + 25*D^2*mf2^4 + 280*mf2^5 - 
        280*D*mf2^5 + 70*D^2*mf2^5 + 196*mf2^6 - 196*D*mf2^6 + 
        49*D^2*mf2^6 - 240*mf2^3*t + 240*D*mf2^3*t - 60*D^2*mf2^3*t - 
        1176*mf2^4*t + 1176*D*mf2^4*t - 294*D^2*mf2^4*t - 1176*mf2^5*t + 
        1176*D*mf2^5*t - 294*D^2*mf2^5*t + 184*mf2^2*t^2 - 
        184*D*mf2^2*t^2 + 46*D^2*mf2^2*t^2 + 1904*mf2^3*t^2 - 
        1904*D*mf2^3*t^2 + 476*D^2*mf2^3*t^2 + 2940*mf2^4*t^2 - 
        2940*D*mf2^4*t^2 + 735*D^2*mf2^4*t^2 - 48*mf2*t^3 + 
        48*D*mf2*t^3 - 12*D^2*mf2*t^3 - 1456*mf2^2*t^3 + 
        1456*D*mf2^2*t^3 - 364*D^2*mf2^2*t^3 - 3920*mf2^3*t^3 + 
        3920*D*mf2^3*t^3 - 980*D^2*mf2^3*t^3 + 4*t^4 - 4*D*t^4 + 
        D^2*t^4 + 504*mf2*t^4 - 504*D*mf2*t^4 + 126*D^2*mf2*t^4 + 
        2940*mf2^2*t^4 - 2940*D*mf2^2*t^4 + 735*D^2*mf2^2*t^4 - 56*t^5 + 
        56*D*t^5 - 14*D^2*t^5 - 1176*mf2*t^5 + 1176*D*mf2*t^5 - 
        294*D^2*mf2*t^5 + 196*t^6 - 196*D*t^6 + 49*D^2*t^6)*
       (d[2] + d[2]^2 - d[2]*d[4] - d[2]*d[7] + d[4]*d[7]))/
      ((-2 + D)*(4*(5*mf2 + 7*mf2^2 - 14*mf2*t + 7*t^2)^2 - 
        4*(5*mf2 + 9*mf2^2 - 18*mf2*t + 9*t^2)^2))
 
Deltaint[{{6}, {2, 4, 7}}, {0, 2, 0, 1, 0, 1, 1}] = 0
 
Deltaint[{{6}, {2, 4, 7}}, {0, 2, 0, 1, 0, 1, 2}] = 0
 
Deltaint[{{6}, {2, 5, 7}}, {0, 1, 0, 0, 1, 1, 1}] = 
    (-72*mf2^4 + 22*D*mf2^4 + 3*D^2*mf2^4 - 152*mf2^5 + 46*D*mf2^5 + 
      9*D^2*mf2^5 - 40*mf2^6 + 20*D*mf2^6 + 4*D^2*mf2^6 + 24*mf2^7 - 
      12*D*mf2^7 - 48*mf2^2*t + 4*D*mf2^2*t + 6*D^2*mf2^2*t + 
      48*mf2^3*t - 32*D*mf2^3*t + 6*D^2*mf2^3*t + 560*mf2^4*t - 
      154*D*mf2^4*t - 35*D^2*mf2^4*t + 216*mf2^5*t - 108*D*mf2^5*t - 
      24*D^2*mf2^5*t - 168*mf2^6*t + 84*D*mf2^6*t - 16*mf2*t^2 + 
      20*D*mf2*t^2 - 6*D^2*mf2*t^2 + 64*mf2^2*t^2 + 44*D*mf2^2*t^2 - 
      30*D^2*mf2^2*t^2 - 800*mf2^3*t^2 + 196*D*mf2^3*t^2 + 
      50*D^2*mf2^3*t^2 - 480*mf2^4*t^2 + 240*D*mf2^4*t^2 + 
      60*D^2*mf2^4*t^2 + 504*mf2^5*t^2 - 252*D*mf2^5*t^2 - 16*mf2*t^3 - 
      64*D*mf2*t^3 + 30*D^2*mf2*t^3 + 560*mf2^2*t^3 - 124*D*mf2^2*t^3 - 
      30*D^2*mf2^2*t^3 + 560*mf2^3*t^3 - 280*D*mf2^3*t^3 - 
      80*D^2*mf2^3*t^3 - 840*mf2^4*t^3 + 420*D*mf2^4*t^3 - 24*t^4 + 
      30*D*t^4 - 9*D^2*t^4 - 200*mf2*t^4 + 46*D*mf2*t^4 + 
      5*D^2*mf2*t^4 - 360*mf2^2*t^4 + 180*D*mf2^2*t^4 + 
      60*D^2*mf2^2*t^4 + 840*mf2^3*t^4 - 420*D*mf2^3*t^4 + 32*t^5 - 
      10*D*t^5 + D^2*t^5 + 120*mf2*t^5 - 60*D*mf2*t^5 - 
      24*D^2*mf2*t^5 - 504*mf2^2*t^5 + 252*D*mf2^2*t^5 - 16*t^6 + 
      8*D*t^6 + 4*D^2*t^6 + 168*mf2*t^6 - 84*D*mf2*t^6 - 24*t^7 + 
      12*D*t^7)/((mf2 - t)*(mf2^2 + t - 2*mf2*t + t^2)*
      (mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Deltaint[{{6}, {2, 5, 7}}, {0, 1, 0, 0, 1, 1, 2}] = 
    4*(D*mf2 - D*t + 8*mf2*t - 8*t^2)
 
Deltaint[{{6}, {2, 5, 7}}, {0, 2, 0, 0, 1, 1, 1}] = 0
 
Deltaint[{{6}, {2, 5, 7}}, {0, 2, 0, 0, 1, 1, 2}] = 0
 
Deltaint[{{6}, {4, 5, 7}}, {0, 0, 0, 1, 1, 1, 1}] = 
    (24*mf2^2 - 18*D*mf2^2 + 3*D^2*mf2^2 - 104*mf2^3 + 62*D*mf2^3 - 
      7*D^2*mf2^3 - 184*mf2^4 + 152*D*mf2^4 - 26*D^2*mf2^4 + 
      648*mf2^5 - 340*D*mf2^5 + 24*D^2*mf2^5 + 480*mf2^6 - 
      240*D*mf2^6 - 32*mf2*t + 8*D*mf2*t + 2*D^2*mf2*t - 32*mf2^2*t + 
      70*D*mf2^2*t - 19*D^2*mf2^2*t + 1144*mf2^3*t - 676*D*mf2^3*t + 
      68*D^2*mf2^3*t - 1704*mf2^4*t + 916*D*mf2^4*t - 96*D^2*mf2^4*t - 
      2144*mf2^5*t + 1072*D*mf2^5*t - 8*t^2 + 6*D*t^2 - D^2*t^2 + 
      232*mf2*t^2 - 126*D*mf2*t^2 + 11*D^2*mf2*t^2 - 1464*mf2^2*t^2 + 
      764*D*mf2^2*t^2 - 64*D^2*mf2^2*t^2 + 1584*mf2^3*t^2 - 
      888*D*mf2^3*t^2 + 144*D^2*mf2^3*t^2 + 3776*mf2^4*t^2 - 
      1888*D*mf2^4*t^2 - 96*t^3 + 42*D*t^3 - D^2*t^3 + 744*mf2*t^3 - 
      364*D*mf2*t^3 + 28*D^2*mf2*t^3 - 624*mf2^2*t^3 + 
      376*D*mf2^2*t^3 - 96*D^2*mf2^2*t^3 - 3264*mf2^3*t^3 + 
      1632*D*mf2^3*t^3 - 112*t^4 + 60*D*t^4 - 6*D^2*t^4 + 72*mf2*t^4 - 
      52*D*mf2*t^4 + 24*D^2*mf2*t^4 + 1376*mf2^2*t^4 - 
      688*D*mf2^2*t^4 + 24*t^5 - 12*D*t^5 - 224*mf2*t^5 + 
      112*D*mf2*t^5)/((-1 + 4*mf2)*(mf2^2 + t - 2*mf2*t + t^2)*
      (mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Deltaint[{{6}, {4, 5, 7}}, {0, 0, 0, 1, 1, 1, 2}] = 
    (-4*(-4 + D + 8*mf2 + 8*mf2^2 - 8*D*mf2^2 + 32*mf2^3 - 16*mf2*t + 
       8*D*mf2*t + 8*t^2 - 32*mf2*t^2))/(-1 + 4*mf2)
 
Deltaint[{{6}, {2, 4, 5, 7}}, {0, 1, 0, 1, 1, 1, 1}] = 
    (8*mf2^3 - 22*D*mf2^3 + 5*D^2*mf2^3 + 88*mf2^4 - 82*D*mf2^4 + 
      15*D^2*mf2^4 + 104*mf2^5 - 28*D*mf2^5 + 4*D^2*mf2^5 - 152*mf2^6 + 
      108*D*mf2^6 - 64*mf2^7 + 32*D*mf2^7 - 16*mf2*t - 4*D*mf2*t + 
      2*D^2*mf2*t + 24*mf2^2*t - 2*D*mf2^2*t - D^2*mf2^2*t - 
      168*mf2^3*t + 272*D*mf2^3*t - 50*D^2*mf2^3*t - 752*mf2^4*t + 
      352*D*mf2^4*t - 20*D^2*mf2^4*t + 752*mf2^5*t - 536*D*mf2^5*t + 
      448*mf2^6*t - 224*D*mf2^6*t + 8*mf2*t^2 + 42*D*mf2*t^2 - 
      7*D^2*mf2*t^2 - 104*mf2^2*t^2 - 204*D*mf2^2*t^2 + 
      60*D^2*mf2^2*t^2 + 1808*mf2^3*t^2 - 1000*D*mf2^3*t^2 + 
      40*D^2*mf2^3*t^2 - 1480*mf2^4*t^2 + 1060*D*mf2^4*t^2 - 
      1344*mf2^5*t^2 + 672*D*mf2^5*t^2 - 40*t^3 - 2*D*t^3 + 3*D^2*t^3 + 
      296*mf2*t^3 - 32*D*mf2*t^3 - 30*D^2*mf2*t^3 - 1952*mf2^2*t^3 + 
      1168*D*mf2^2*t^3 - 40*D^2*mf2^2*t^3 + 1440*mf2^3*t^3 - 
      1040*D*mf2^3*t^3 + 2240*mf2^4*t^3 - 1120*D*mf2^4*t^3 - 112*t^4 + 
      46*D*t^4 + 5*D^2*t^4 + 968*mf2*t^4 - 604*D*mf2*t^4 + 
      20*D^2*mf2*t^4 - 680*mf2^2*t^4 + 500*D*mf2^2*t^4 - 2240*mf2^3*t^4 + 
      1120*D*mf2^3*t^4 - 176*t^5 + 112*D*t^5 - 4*D^2*t^5 + 
      112*mf2*t^5 - 88*D*mf2*t^5 + 1344*mf2^2*t^5 - 672*D*mf2^2*t^5 + 
      8*t^6 - 4*D*t^6 - 448*mf2*t^6 + 224*D*mf2*t^6 + 64*t^7 - 
      32*D*t^7)/((mf2^2 + t - 2*mf2*t + t^2)*(mf2 + 2*mf2^2 - 4*mf2*t + 
       2*t^2))
 
Deltaint[{{6}, {2, 4, 5, 7}}, {0, 1, 0, 1, 1, 1, 2}] = 
    4*(-8*mf2 + 3*D*mf2 + 16*mf2^3 + 8*t - 3*D*t + 8*mf2*t - 48*mf2^2*t - 
      8*t^2 + 48*mf2*t^2 - 16*t^3)
 
Deltaint[{{6}, {2, 4, 5, 7}}, {0, 2, 0, 1, 1, 1, 1}] = 0
 
Deltaint[{{6}, {2, 4, 5, 7}}, {0, 2, 0, 1, 1, 1, 2}] = 0
 
Deltaint[{{7}, {3}}, {0, 0, 1, 0, 0, 0, 1}] = -16*(-2 + D)
 
Deltaint[{{7}, {3}}, {0, 0, 1, 0, 0, 0, 2}] = 
    4*(28 - 24*D + 5*D^2 - 32*mf2^2 + 16*D*mf2^2 - 32*t + 16*D*t + 
      64*mf2*t - 32*D*mf2*t - 32*t^2 + 16*D*t^2)
 
Deltaint[{{1, 6}, {2}}, {1, 1, 0, 0, 0, 1, 0}] = 16*(-2 + D)
 
Deltaint[{{1, 6}, {2}}, {1, 2, 0, 0, 0, 1, 0}] = 0
 
Deltaint[{{1, 6}, {3}}, {1, 0, 1, 0, 0, 1, 0}] = 0
 
Deltaint[{{1, 6}, {4}}, {1, 0, 0, 1, 0, 1, 0}] = -8*(-2 + D)
 
Deltaint[{{1, 6}, {5}}, {1, 0, 0, 0, 1, 1, 0}] = 0
 
Deltaint[{{1, 6}, {7}}, {1, 0, 0, 0, 0, 1, 1}] = -8*(-2 + D)
 
Deltaint[{{1, 6}, {7}}, {1, 0, 0, 0, 0, 1, 2}] = 0
 
Deltaint[{{1, 6}, {2, 4}}, {1, 1, 0, 1, 0, 1, 0}] = 
    -2*(-104 + 68*D - 14*D^2 + D^3 + 112*mf2^2 - 40*D*mf2^2 + 
      4*D^2*mf2^2 + 112*t - 40*D*t + 4*D^2*t - 224*mf2*t + 
      80*D*mf2*t - 8*D^2*mf2*t + 112*t^2 - 40*D*t^2 + 4*D^2*t^2)
 
Deltaint[{{1, 6}, {2, 4}}, {1, 2, 0, 1, 0, 1, 0}] = 0
 
Deltaint[{{1, 6}, {2, 5}}, {1, 1, 0, 0, 1, 1, 0}] = 
    (8*(-8*mf2 + 3*D*mf2 - 4*mf2^2 + 2*D*mf2^2 - 8*t + 3*D*t + 
       8*mf2*t - 4*D*mf2*t - 4*t^2 + 2*D*t^2))/(mf2 - t)
 
Deltaint[{{1, 6}, {2, 5}}, {1, 2, 0, 0, 1, 1, 0}] = 0
 
Deltaint[{{1, 6}, {2, 7}}, {1, 1, 0, 0, 0, 1, 1}] = 
    -8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Deltaint[{{1, 6}, {2, 7}}, {1, 1, 0, 0, 0, 1, 2}] = 0
 
Deltaint[{{1, 6}, {2, 7}}, {1, 2, 0, 0, 0, 1, 1}] = 0
 
Deltaint[{{1, 6}, {2, 7}}, {1, 2, 0, 0, 0, 1, 2}] = 0
 
Deltaint[{{1, 6}, {4, 5}}, {1, 0, 0, 1, 1, 1, 0}] = 
    (-8*(8*mf2 - 3*D*mf2 - 28*mf2^2 + 10*D*mf2^2 - 8*mf2^3 + 
       4*D*mf2^3 - 4*mf2*t + 2*D*mf2*t + 16*mf2^2*t - 8*D*mf2^2*t - 
       8*mf2*t^2 + 4*D*mf2*t^2))/((-1 + 4*mf2)*(mf2 - t))
 
Deltaint[{{1, 6}, {4, 7}}, {1, 0, 0, 1, 0, 1, 1}] = 
    (-8*(-26 + 12*D - D^2 + 100*mf2 - 46*D*mf2 + 4*D^2*mf2 + 
       24*mf2^2 - 4*D*mf2^2 - 96*mf2^3 + 16*D*mf2^3 + 20*t - 2*D*t - 
       144*mf2*t + 24*D*mf2*t + 192*mf2^2*t - 32*D*mf2^2*t + 24*t^2 - 
       4*D*t^2 - 96*mf2*t^2 + 16*D*mf2*t^2))/(-1 + 4*mf2)
 
Deltaint[{{1, 6}, {4, 7}}, {1, 0, 0, 1, 0, 1, 2}] = 0
 
Deltaint[{{1, 6}, {5, 7}}, {1, 0, 0, 0, 1, 1, 1}] = 
    (-8*(8*mf2 - 3*D*mf2 - 28*mf2^2 + 10*D*mf2^2 - 8*mf2^3 + 
       4*D*mf2^3 - 4*mf2*t + 2*D*mf2*t + 16*mf2^2*t - 8*D*mf2^2*t - 
       8*mf2*t^2 + 4*D*mf2*t^2))/((-1 + 4*mf2)*(mf2 - t))
 
Deltaint[{{1, 6}, {5, 7}}, {1, 0, 0, 0, 1, 1, 2}] = 0
 
Deltaint[{{1, 6}, {2, 4, 5}}, {1, 1, 0, 1, 1, 1, 0}] = 
    4*(-8*mf2 + 3*D*mf2 + 8*mf2^2 + 16*t - 3*D*t - 8*mf2*t) + 
     2*(-8 + 6*D - D^2 + 8*mf2 - 6*D*mf2 + D^2*mf2 - 8*t + 6*D*t - 
       D^2*t)*x[k[1]][1, {{1, 6}, {2, 4, 5}}]
 
Deltaint[{{1, 6}, {2, 4, 5}}, {1, 2, 0, 1, 1, 1, 0}] = 0
 
Deltaint[{{1, 6}, {2, 4, 7}}, {1, 1, 0, 1, 0, 1, 1}] = 
    4*(-8 - D + D^2 + 4*D*mf2^2 - 8*t + 4*D*t - 8*D*mf2*t + 
       4*D*t^2) + (64*(-50*mf2^4 + 25*D*mf2^4 - 180*mf2^5 + 
        90*D*mf2^5 - 162*mf2^6 + 81*D*mf2^6 + 80*mf2^3*t - 
        40*D*mf2^3*t + 684*mf2^4*t - 342*D*mf2^4*t + 972*mf2^5*t - 
        486*D*mf2^5*t - 12*mf2^2*t^2 + 6*D*mf2^2*t^2 - 936*mf2^3*t^2 + 
        468*D*mf2^3*t^2 - 2430*mf2^4*t^2 + 1215*D*mf2^4*t^2 - 
        16*mf2*t^3 + 8*D*mf2*t^3 + 504*mf2^2*t^3 - 252*D*mf2^2*t^3 + 
        3240*mf2^3*t^3 - 1620*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 36*mf2*t^4 + 
        18*D*mf2*t^4 - 2430*mf2^2*t^4 + 1215*D*mf2^2*t^4 - 36*t^5 + 
        18*D*t^5 + 972*mf2*t^5 - 486*D*mf2*t^5 - 162*t^6 + 81*D*t^6)*
       (d[2] + d[2]^2 - d[2]*d[4] - d[2]*d[7] + d[4]*d[7]))/
      ((-2 + D)*((-5*mf2 - 9*mf2^2 + 18*mf2*t - 9*t^2)^2 - 
        (-5*mf2 - 7*mf2^2 + 14*mf2*t - 7*t^2)^2)) + 
     (256*(-50*mf2^4 + 25*D*mf2^4 - 140*mf2^5 + 70*D*mf2^5 - 98*mf2^6 + 
        49*D*mf2^6 + 120*mf2^3*t - 60*D*mf2^3*t + 588*mf2^4*t - 
        294*D*mf2^4*t + 588*mf2^5*t - 294*D*mf2^5*t - 92*mf2^2*t^2 + 
        46*D*mf2^2*t^2 - 952*mf2^3*t^2 + 476*D*mf2^3*t^2 - 
        1470*mf2^4*t^2 + 735*D*mf2^4*t^2 + 24*mf2*t^3 - 12*D*mf2*t^3 + 
        728*mf2^2*t^3 - 364*D*mf2^2*t^3 + 1960*mf2^3*t^3 - 
        980*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 252*mf2*t^4 + 126*D*mf2*t^4 - 
        1470*mf2^2*t^4 + 735*D*mf2^2*t^4 + 28*t^5 - 14*D*t^5 + 
        588*mf2*t^5 - 294*D*mf2*t^5 - 98*t^6 + 49*D*t^6)*
       (d[2] + d[2]^2 - d[2]*d[4] - d[2]*d[7] + d[4]*d[7]))/
      ((-2 + D)*(4*(5*mf2 + 7*mf2^2 - 14*mf2*t + 7*t^2)^2 - 
        4*(5*mf2 + 9*mf2^2 - 18*mf2*t + 9*t^2)^2)) + 
     2*(16 - 14*D + 3*D^2 - 16*mf2^2 + 8*D*mf2^2 - 16*t + 8*D*t + 
       32*mf2*t - 16*D*mf2*t - 16*t^2 + 8*D*t^2)*
      x[k[1]][1, {{1, 6}, {2, 4, 7}}]
 
Deltaint[{{1, 6}, {2, 4, 7}}, {1, 1, 0, 1, 0, 1, 2}] = 0
 
Deltaint[{{1, 6}, {2, 4, 7}}, {1, 2, 0, 1, 0, 1, 1}] = 0
 
Deltaint[{{1, 6}, {2, 4, 7}}, {1, 2, 0, 1, 0, 1, 2}] = 0
 
Deltaint[{{1, 6}, {2, 5, 7}}, {1, 1, 0, 0, 1, 1, 1}] = 
    -4*(-8*mf2 + D*mf2 + 8*t - D*t - 8*mf2*t + 8*t^2) - 
     2*(8*mf2 - 6*D*mf2 + D^2*mf2 - 8*t + 6*D*t - D^2*t)*
      x[k[1]][1, {{1, 6}, {2, 5, 7}}]
 
Deltaint[{{1, 6}, {2, 5, 7}}, {1, 1, 0, 0, 1, 1, 2}] = 0
 
Deltaint[{{1, 6}, {2, 5, 7}}, {1, 2, 0, 0, 1, 1, 1}] = 0
 
Deltaint[{{1, 6}, {2, 5, 7}}, {1, 2, 0, 0, 1, 1, 2}] = 0
 
Deltaint[{{1, 6}, {4, 5, 7}}, {1, 0, 0, 1, 1, 1, 1}] = 
    (4*(-20 + 9*D - D^2 + 100*mf2 - 42*D*mf2 + 4*D^2*mf2 - 44*mf2^2 + 
       14*D*mf2^2 - 80*mf2^3 + 8*D*mf2^3 - 8*mf2*t - 4*D*mf2*t + 
       96*mf2^2*t - 16*D*mf2^2*t + 4*t^2 - 2*D*t^2 - 16*mf2*t^2 + 
       8*D*mf2*t^2))/(-1 + 4*mf2)
 
Deltaint[{{1, 6}, {4, 5, 7}}, {1, 0, 0, 1, 1, 1, 2}] = 0
 
Deltaint[{{1, 6}, {2, 4, 5, 7}}, {1, 1, 0, 1, 1, 1, 1}] = 
    4*(-8*mf2 + D*mf2 + 8*t - D*t - 8*mf2*t + 8*t^2) - 
     2*(-2*D*mf2 + D^2*mf2 - 16*mf2^3 + 8*D*mf2^3 + 2*D*t - D^2*t - 
       16*mf2*t + 8*D*mf2*t + 48*mf2^2*t - 24*D*mf2^2*t + 16*t^2 - 
       8*D*t^2 - 48*mf2*t^2 + 24*D*mf2*t^2 + 16*t^3 - 8*D*t^3)*
      x[k[1]][1, {{1, 6}, {2, 4, 5, 7}}]
 
Deltaint[{{1, 6}, {2, 4, 5, 7}}, {1, 1, 0, 1, 1, 1, 2}] = 0
 
Deltaint[{{1, 6}, {2, 4, 5, 7}}, {1, 2, 0, 1, 1, 1, 1}] = 0
 
Deltaint[{{1, 6}, {2, 4, 5, 7}}, {1, 2, 0, 1, 1, 1, 2}] = 0
 
Deltaint[{{2, 4}, {3}}, {0, 1, 1, 1, 0, 0, 0}] = -16*(-4 + D)
 
Deltaint[{{2, 4}, {3}}, {0, 2, 1, 1, 0, 0, 0}] = 
    -8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Deltaint[{{2, 5}, {3}}, {0, 1, 1, 0, 1, 0, 0}] = 0
 
Deltaint[{{2, 5}, {3}}, {0, 2, 1, 0, 1, 0, 0}] = 
    (-4*(16*mf2 - 14*D*mf2 + 3*D^2*mf2 + 8*mf2^2 - 8*D*mf2^2 + 
       2*D^2*mf2^2 + 16*t - 14*D*t + 3*D^2*t - 16*mf2*t + 
       16*D*mf2*t - 4*D^2*mf2*t + 8*t^2 - 8*D*t^2 + 2*D^2*t^2))/
     (mf2 - t)
 
Deltaint[{{2, 7}, {3}}, {0, 1, 1, 0, 0, 0, 1}] = -8*(-4 - 2*D + D^2)
 
Deltaint[{{2, 7}, {3}}, {0, 1, 1, 0, 0, 0, 2}] = 
    8*(4 - 4*D + D^2 - 8*mf2^2 + 4*D*mf2^2 - 8*t + 4*D*t + 16*mf2*t - 
      8*D*mf2*t - 8*t^2 + 4*D*t^2)
 
Deltaint[{{2, 7}, {3}}, {0, 2, 1, 0, 0, 0, 1}] = 
    -8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Deltaint[{{2, 7}, {3}}, {0, 2, 1, 0, 0, 0, 2}] = 0
 
Deltaint[{{4, 5}, {3}}, {0, 0, 1, 1, 1, 0, 0}] = 0
 
Deltaint[{{4, 7}, {3}}, {0, 0, 1, 1, 0, 0, 1}] = 4*(-12 + D^2)
 
Deltaint[{{4, 7}, {3}}, {0, 0, 1, 1, 0, 0, 2}] = 
    (4*(68 - 58*D + 15*D^2 - D^3 - 264*mf2 + 228*D*mf2 - 
        60*D^2*mf2 + 4*D^3*mf2 - 80*mf2^2 + 48*D*mf2^2 - 
        4*D^2*mf2^2 + 320*mf2^3 - 192*D*mf2^3 + 16*D^2*mf2^3 - 72*t + 
        44*D*t - 4*D^2*t + 480*mf2*t - 288*D*mf2*t + 24*D^2*mf2*t - 
        640*mf2^2*t + 384*D*mf2^2*t - 32*D^2*mf2^2*t - 80*t^2 + 
        48*D*t^2 - 4*D^2*t^2 + 320*mf2*t^2 - 192*D*mf2*t^2 + 
        16*D^2*mf2*t^2))/(-1 + 4*mf2) + 
     (64*(-2 + D)*(d[4] + (-1 - d[4] + d[7])/2 + 
        (1 - d[4]^2 + 2*d[4]*d[7] - d[7]^2)/4))/(-1 + D) - 
     (16384*(-50*mf2^4 + 25*D*mf2^4 - 140*mf2^5 + 70*D*mf2^5 - 98*mf2^6 + 
        49*D*mf2^6 + 120*mf2^3*t - 60*D*mf2^3*t + 588*mf2^4*t - 
        294*D*mf2^4*t + 588*mf2^5*t - 294*D*mf2^5*t - 92*mf2^2*t^2 + 
        46*D*mf2^2*t^2 - 952*mf2^3*t^2 + 476*D*mf2^3*t^2 - 
        1470*mf2^4*t^2 + 735*D*mf2^4*t^2 + 24*mf2*t^3 - 12*D*mf2*t^3 + 
        728*mf2^2*t^3 - 364*D*mf2^2*t^3 + 1960*mf2^3*t^3 - 
        980*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 252*mf2*t^4 + 126*D*mf2*t^4 - 
        1470*mf2^2*t^4 + 735*D*mf2^2*t^4 + 28*t^5 - 14*D*t^5 + 
        588*mf2*t^5 - 294*D*mf2*t^5 - 98*t^6 + 49*D*t^6)*
       (d[4] + (-1 - d[4] + d[7])/2 + (1 - d[4]^2 + 2*d[4]*d[7] - d[7]^2)/4))/
      ((-1 + D)*(64*(5*mf2 + 7*mf2^2 - 14*mf2*t + 7*t^2)^2 - 
        64*(5*mf2 + 9*mf2^2 - 18*mf2*t + 9*t^2)^2)) - 
     (1024*(-50*mf2^4 + 25*D*mf2^4 - 180*mf2^5 + 90*D*mf2^5 - 162*mf2^6 + 
        81*D*mf2^6 + 80*mf2^3*t - 40*D*mf2^3*t + 684*mf2^4*t - 
        342*D*mf2^4*t + 972*mf2^5*t - 486*D*mf2^5*t - 12*mf2^2*t^2 + 
        6*D*mf2^2*t^2 - 936*mf2^3*t^2 + 468*D*mf2^3*t^2 - 
        2430*mf2^4*t^2 + 1215*D*mf2^4*t^2 - 16*mf2*t^3 + 8*D*mf2*t^3 + 
        504*mf2^2*t^3 - 252*D*mf2^2*t^3 + 3240*mf2^3*t^3 - 
        1620*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 36*mf2*t^4 + 18*D*mf2*t^4 - 
        2430*mf2^2*t^4 + 1215*D*mf2^2*t^4 - 36*t^5 + 18*D*t^5 + 
        972*mf2*t^5 - 486*D*mf2*t^5 - 162*t^6 + 81*D*t^6)*
       (d[4] + (-1 - d[4] + d[7])/2 + (1 - d[4]^2 + 2*d[4]*d[7] - d[7]^2)/4))/
      ((-1 + D)*(-4*(5*mf2 + 7*mf2^2 - 14*mf2*t + 7*t^2)^2 + 
        4*(5*mf2 + 9*mf2^2 - 18*mf2*t + 9*t^2)^2))
 
Deltaint[{{5, 7}, {3}}, {0, 0, 1, 0, 1, 0, 1}] = 0
 
Deltaint[{{5, 7}, {3}}, {0, 0, 1, 0, 1, 0, 2}] = 
    (-8*(8*mf2 - 3*D*mf2 - 28*mf2^2 + 10*D*mf2^2 - 8*mf2^3 + 
       4*D*mf2^3 - 4*mf2*t + 2*D*mf2*t + 16*mf2^2*t - 8*D*mf2^2*t - 
       8*mf2*t^2 + 4*D*mf2*t^2))/((-1 + 4*mf2)*(mf2 - t))
 
Deltaint[{{2, 4, 5}, {3}}, {0, 1, 1, 1, 1, 0, 0}] = 
    (-2*(-36*mf2^3 + 29*D*mf2^3 - 6*D^2*mf2^3 + 8*mf2^4 + 2*D*mf2^4 - 
       2*D^2*mf2^4 + 4*mf2^5 - 32*mf2*t + 28*D*mf2*t - 6*D^2*mf2*t + 
       84*mf2^2*t - 57*D*mf2^2*t + 10*D^2*mf2^2*t - 28*mf2^3*t - 
       8*D*mf2^3*t + 8*D^2*mf2^3*t - 20*mf2^4*t - 60*mf2*t^2 + 
       27*D*mf2*t^2 - 2*D^2*mf2*t^2 + 36*mf2^2*t^2 + 12*D*mf2^2*t^2 - 
       12*D^2*mf2^2*t^2 + 40*mf2^3*t^2 + 12*t^3 + D*t^3 - 2*D^2*t^3 - 
       20*mf2*t^3 - 8*D*mf2*t^3 + 8*D^2*mf2*t^3 - 40*mf2^2*t^3 + 4*t^4 + 
       2*D*t^4 - 2*D^2*t^4 + 20*mf2*t^4 - 4*t^5))/
     ((mf2 - t)*(mf2^2 + t - 2*mf2*t + t^2))
 
Deltaint[{{2, 4, 5}, {3}}, {0, 2, 1, 1, 1, 0, 0}] = 
    -2*(-2*D*mf2 + D^2*mf2 + 2*D*t - D^2*t - 16*mf2*t + 8*D*mf2*t + 
      16*t^2 - 8*D*t^2)
 
Deltaint[{{2, 4, 7}, {3}}, {0, 1, 1, 1, 0, 0, 1}] = 
    (-2*(4*mf2 - D*mf2 + 80*mf2^2 - 22*D*mf2^2 - 4*D^2*mf2^2 + 
       D^3*mf2^2 - 4*mf2^3 - 48*mf2^4 - 16*D*mf2^4 + 4*D^2*mf2^4 + 
       76*t - 21*D*t - 4*D^2*t + D^3*t - 164*mf2*t + 44*D*mf2*t + 
       8*D^2*mf2*t - 2*D^3*mf2*t - 84*mf2^2*t - 32*D*mf2^2*t + 
       8*D^2*mf2^2*t + 192*mf2^3*t + 64*D*mf2^3*t - 16*D^2*mf2^3*t + 
       36*t^2 - 38*D*t^2 + D^3*t^2 + 180*mf2*t^2 + 64*D*mf2*t^2 - 
       16*D^2*mf2*t^2 - 288*mf2^2*t^2 - 96*D*mf2^2*t^2 + 
       24*D^2*mf2^2*t^2 - 92*t^3 - 32*D*t^3 + 8*D^2*t^3 + 192*mf2*t^3 + 
       64*D*mf2*t^3 - 16*D^2*mf2*t^3 - 48*t^4 - 16*D*t^4 + 
       4*D^2*t^4))/(mf2^2 + t - 2*mf2*t + t^2)
 
Deltaint[{{2, 4, 7}, {3}}, {0, 1, 1, 1, 0, 0, 2}] = 
    (-2*(-4*mf2 + D*mf2 + 24*mf2^2 - 18*D*mf2^2 + 4*D^2*mf2^2 + 
        4*mf2^3 - 48*mf2^4 + 16*D*mf2^4 + 28*t - 19*D*t + 4*D^2*t - 
        44*mf2*t + 36*D*mf2*t - 8*D^2*mf2*t - 92*mf2^2*t + 
        32*D*mf2^2*t + 192*mf2^3*t - 64*D*mf2^3*t - 12*t^2 - 2*D*t^2 + 
        4*D^2*t^2 + 172*mf2*t^2 - 64*D*mf2*t^2 - 288*mf2^2*t^2 + 
        96*D*mf2^2*t^2 - 84*t^3 + 32*D*t^3 + 192*mf2*t^3 - 
        64*D*mf2*t^3 - 48*t^4 + 16*D*t^4))/(mf2^2 + t - 2*mf2*t + t^2) - 
     (32*(100*mf2^4 - 100*D*mf2^4 + 25*D^2*mf2^4 + 360*mf2^5 - 
        360*D*mf2^5 + 90*D^2*mf2^5 + 324*mf2^6 - 324*D*mf2^6 + 
        81*D^2*mf2^6 - 160*mf2^3*t + 160*D*mf2^3*t - 40*D^2*mf2^3*t - 
        1368*mf2^4*t + 1368*D*mf2^4*t - 342*D^2*mf2^4*t - 1944*mf2^5*t + 
        1944*D*mf2^5*t - 486*D^2*mf2^5*t + 24*mf2^2*t^2 - 
        24*D*mf2^2*t^2 + 6*D^2*mf2^2*t^2 + 1872*mf2^3*t^2 - 
        1872*D*mf2^3*t^2 + 468*D^2*mf2^3*t^2 + 4860*mf2^4*t^2 - 
        4860*D*mf2^4*t^2 + 1215*D^2*mf2^4*t^2 + 32*mf2*t^3 - 
        32*D*mf2*t^3 + 8*D^2*mf2*t^3 - 1008*mf2^2*t^3 + 
        1008*D*mf2^2*t^3 - 252*D^2*mf2^2*t^3 - 6480*mf2^3*t^3 + 
        6480*D*mf2^3*t^3 - 1620*D^2*mf2^3*t^3 + 4*t^4 - 4*D*t^4 + 
        D^2*t^4 + 72*mf2*t^4 - 72*D*mf2*t^4 + 18*D^2*mf2*t^4 + 
        4860*mf2^2*t^4 - 4860*D*mf2^2*t^4 + 1215*D^2*mf2^2*t^4 + 72*t^5 - 
        72*D*t^5 + 18*D^2*t^5 - 1944*mf2*t^5 + 1944*D*mf2*t^5 - 
        486*D^2*mf2*t^5 + 324*t^6 - 324*D*t^6 + 81*D^2*t^6)*
       (d[2] + d[2]^2 - d[2]*d[4] - d[2]*d[7] + d[4]*d[7]))/
      ((-2 + D)*((-5*mf2 - 9*mf2^2 + 18*mf2*t - 9*t^2)^2 - 
        (-5*mf2 - 7*mf2^2 + 14*mf2*t - 7*t^2)^2)) - 
     (128*(100*mf2^4 - 100*D*mf2^4 + 25*D^2*mf2^4 + 280*mf2^5 - 
        280*D*mf2^5 + 70*D^2*mf2^5 + 196*mf2^6 - 196*D*mf2^6 + 
        49*D^2*mf2^6 - 240*mf2^3*t + 240*D*mf2^3*t - 60*D^2*mf2^3*t - 
        1176*mf2^4*t + 1176*D*mf2^4*t - 294*D^2*mf2^4*t - 1176*mf2^5*t + 
        1176*D*mf2^5*t - 294*D^2*mf2^5*t + 184*mf2^2*t^2 - 
        184*D*mf2^2*t^2 + 46*D^2*mf2^2*t^2 + 1904*mf2^3*t^2 - 
        1904*D*mf2^3*t^2 + 476*D^2*mf2^3*t^2 + 2940*mf2^4*t^2 - 
        2940*D*mf2^4*t^2 + 735*D^2*mf2^4*t^2 - 48*mf2*t^3 + 
        48*D*mf2*t^3 - 12*D^2*mf2*t^3 - 1456*mf2^2*t^3 + 
        1456*D*mf2^2*t^3 - 364*D^2*mf2^2*t^3 - 3920*mf2^3*t^3 + 
        3920*D*mf2^3*t^3 - 980*D^2*mf2^3*t^3 + 4*t^4 - 4*D*t^4 + 
        D^2*t^4 + 504*mf2*t^4 - 504*D*mf2*t^4 + 126*D^2*mf2*t^4 + 
        2940*mf2^2*t^4 - 2940*D*mf2^2*t^4 + 735*D^2*mf2^2*t^4 - 56*t^5 + 
        56*D*t^5 - 14*D^2*t^5 - 1176*mf2*t^5 + 1176*D*mf2*t^5 - 
        294*D^2*mf2*t^5 + 196*t^6 - 196*D*t^6 + 49*D^2*t^6)*
       (d[2] + d[2]^2 - d[2]*d[4] - d[2]*d[7] + d[4]*d[7]))/
      ((-2 + D)*(4*(5*mf2 + 7*mf2^2 - 14*mf2*t + 7*t^2)^2 - 
        4*(5*mf2 + 9*mf2^2 - 18*mf2*t + 9*t^2)^2))
 
Deltaint[{{2, 4, 7}, {3}}, {0, 2, 1, 1, 0, 0, 1}] = 
    -2*(32 - 22*D + 3*D^2 - 64*mf2^2 + 16*D*mf2^2 - 48*t + 8*D*t + 
       128*mf2*t - 32*D*mf2*t - 64*t^2 + 16*D*t^2) + 
     (64*(10*mf2^3 - 34*mf2^4 + 25*D*mf2^4 - 180*mf2^5 + 90*D*mf2^5 - 
        162*mf2^6 + 81*D*mf2^6 - 20*mf2^2*t + 16*mf2^3*t - 40*D*mf2^3*t + 
        684*mf2^4*t - 342*D*mf2^4*t + 972*mf2^5*t - 486*D*mf2^5*t + 
        10*mf2*t^2 + 84*mf2^2*t^2 + 6*D*mf2^2*t^2 - 936*mf2^3*t^2 + 
        468*D*mf2^3*t^2 - 2430*mf2^4*t^2 + 1215*D*mf2^4*t^2 - 
        80*mf2*t^3 + 8*D*mf2*t^3 + 504*mf2^2*t^3 - 252*D*mf2^2*t^3 + 
        3240*mf2^3*t^3 - 1620*D*mf2^3*t^3 + 14*t^4 + D*t^4 - 36*mf2*t^4 + 
        18*D*mf2*t^4 - 2430*mf2^2*t^4 + 1215*D*mf2^2*t^4 - 36*t^5 + 
        18*D*t^5 + 972*mf2*t^5 - 486*D*mf2*t^5 - 162*t^6 + 81*D*t^6)*
       (d[2] + d[2]^2 - d[2]*d[4] - d[2]*d[7] + d[4]*d[7]))/
      ((-2 + D)*((-5*mf2 - 9*mf2^2 + 18*mf2*t - 9*t^2)^2 - 
        (-5*mf2 - 7*mf2^2 + 14*mf2*t - 7*t^2)^2)) + 
     (256*(-10*mf2^3 - 66*mf2^4 + 25*D*mf2^4 - 140*mf2^5 + 70*D*mf2^5 - 
        98*mf2^6 + 49*D*mf2^6 + 20*mf2^2*t + 184*mf2^3*t - 60*D*mf2^3*t + 
        588*mf2^4*t - 294*D*mf2^4*t + 588*mf2^5*t - 294*D*mf2^5*t - 
        10*mf2*t^2 - 188*mf2^2*t^2 + 46*D*mf2^2*t^2 - 952*mf2^3*t^2 + 
        476*D*mf2^3*t^2 - 1470*mf2^4*t^2 + 735*D*mf2^4*t^2 + 88*mf2*t^3 - 
        12*D*mf2*t^3 + 728*mf2^2*t^3 - 364*D*mf2^2*t^3 + 1960*mf2^3*t^3 - 
        980*D*mf2^3*t^3 - 18*t^4 + D*t^4 - 252*mf2*t^4 + 
        126*D*mf2*t^4 - 1470*mf2^2*t^4 + 735*D*mf2^2*t^4 + 28*t^5 - 
        14*D*t^5 + 588*mf2*t^5 - 294*D*mf2*t^5 - 98*t^6 + 49*D*t^6)*
       (d[2] + d[2]^2 - d[2]*d[4] - d[2]*d[7] + d[4]*d[7]))/
      ((-2 + D)*(4*(5*mf2 + 7*mf2^2 - 14*mf2*t + 7*t^2)^2 - 
        4*(5*mf2 + 9*mf2^2 - 18*mf2*t + 9*t^2)^2))
 
Deltaint[{{2, 4, 7}, {3}}, {0, 2, 1, 1, 0, 0, 2}] = 0
 
Deltaint[{{2, 5, 7}, {3}}, {0, 1, 1, 0, 1, 0, 1}] = 
    (2*(-4*mf2^3 - 15*D*mf2^3 + 6*D^2*mf2^3 + 8*mf2^4 - 6*D*mf2^4 + 
       2*D^2*mf2^4 + 4*mf2^5 - 8*mf2*t - 14*D*mf2*t + 6*D^2*mf2*t + 
       20*mf2^2*t + 23*D*mf2^2*t - 10*D^2*mf2^2*t - 20*mf2^3*t + 
       24*D*mf2^3*t - 8*D^2*mf2^3*t - 20*mf2^4*t + 8*t^2 - 2*D*t^2 - 
       20*mf2*t^2 - D*mf2*t^2 + 2*D^2*mf2*t^2 + 12*mf2^2*t^2 - 
       36*D*mf2^2*t^2 + 12*D^2*mf2^2*t^2 + 40*mf2^3*t^2 + 4*t^3 - 
       7*D*t^3 + 2*D^2*t^3 + 4*mf2*t^3 + 24*D*mf2*t^3 - 
       8*D^2*mf2*t^3 - 40*mf2^2*t^3 - 4*t^4 - 6*D*t^4 + 2*D^2*t^4 + 
       20*mf2*t^4 - 4*t^5))/((mf2 - t)*(mf2^2 + t - 2*mf2*t + t^2))
 
Deltaint[{{2, 5, 7}, {3}}, {0, 1, 1, 0, 1, 0, 2}] = 
    (2*(-4*mf2^2 + D*mf2^2 + 2*D*mf2^3 + 4*mf2^4 + 8*mf2*t + 4*mf2^2*t - 
       6*D*mf2^2*t - 4*t^2 - D*t^2 + 8*mf2*t^2 + 6*D*mf2*t^2 - 
       24*mf2^2*t^2 - 12*t^3 - 2*D*t^3 + 32*mf2*t^3 - 12*t^4))/
     (mf2^2 + t - 2*mf2*t + t^2)
 
Deltaint[{{2, 5, 7}, {3}}, {0, 2, 1, 0, 1, 0, 1}] = 
    -2*(-2*D*mf2 + D^2*mf2 + 2*D*t - D^2*t - 16*mf2*t + 8*D*mf2*t + 
      16*t^2 - 8*D*t^2)
 
Deltaint[{{2, 5, 7}, {3}}, {0, 2, 1, 0, 1, 0, 2}] = 0
 
Deltaint[{{4, 5, 7}, {3}}, {0, 0, 1, 1, 1, 0, 1}] = 
    (-2*(4*mf2 - D*mf2 - 8*mf2^2 + 6*D*mf2^2 - 2*D^2*mf2^2 - 20*mf2^3 - 
       16*D*mf2^3 + 8*D^2*mf2^3 - 16*mf2^4 + 16*D*mf2^4 + 12*t + 
       D*t - 2*D^2*t - 52*mf2*t - 16*D*mf2*t + 12*D^2*mf2*t + 
       20*mf2^2*t + 48*D*mf2^2*t - 16*D^2*mf2^2*t + 80*mf2^3*t - 
       48*D*mf2^3*t + 4*t^2 + 2*D*t^2 - 2*D^2*t^2 + 36*mf2*t^2 - 
       32*D*mf2*t^2 + 8*D^2*mf2*t^2 - 112*mf2^2*t^2 + 48*D*mf2^2*t^2 - 
       4*t^3 + 48*mf2*t^3 - 16*D*mf2*t^3))/((-1 + 4*mf2)*
      (mf2^2 + t - 2*mf2*t + t^2))
 
Deltaint[{{4, 5, 7}, {3}}, {0, 0, 1, 1, 1, 0, 2}] = 
    (-2*(-4*mf2 + D*mf2 + 8*mf2^2 - 2*D*mf2^2 + 20*mf2^3 - 16*D*mf2^4 + 
       64*mf2^5 - 12*t + 3*D*t + 52*mf2*t - 8*D*mf2*t - 36*mf2^2*t - 
       16*D*mf2^2*t + 16*mf2^3*t + 48*D*mf2^3*t - 128*mf2^4*t - 4*t^2 + 
       2*D*t^2 - 36*mf2*t^2 + 16*D*mf2*t^2 + 112*mf2^2*t^2 - 
       48*D*mf2^2*t^2 + 20*t^3 - 144*mf2*t^3 + 16*D*mf2*t^3 + 
       128*mf2^2*t^3 + 16*t^4 - 64*mf2*t^4))/((-1 + 4*mf2)*
      (mf2^2 + t - 2*mf2*t + t^2))
 
Deltaint[{{2, 4, 5, 7}, {3}}, {0, 1, 1, 1, 1, 0, 1}] = 
    (2*(-32*mf2^2 + 12*D*mf2^2 - D^2*mf2^2 + 8*D*mf2^3 - 
       2*D^2*mf2^3 + 16*mf2^4 + 4*D*mf2^4 - 24*t + 10*D*t - D^2*t + 
       64*mf2*t - 16*D*mf2*t + 40*mf2^2*t - 24*D*mf2^2*t + 
       6*D^2*mf2^2*t - 80*mf2^3*t - 8*t^2 + D^2*t^2 - 96*mf2*t^2 + 
       40*D*mf2*t^2 - 6*D^2*mf2*t^2 + 144*mf2^2*t^2 - 24*D*mf2^2*t^2 + 
       56*t^3 - 24*D*t^3 + 2*D^2*t^3 - 112*mf2*t^3 + 32*D*mf2*t^3 + 
       32*t^4 - 12*D*t^4))/(mf2^2 + t - 2*mf2*t + t^2)
 
Deltaint[{{2, 4, 5, 7}, {3}}, {0, 1, 1, 1, 1, 0, 2}] = 
    (2*(4*mf2^2 - D*mf2^2 - 16*mf2^3 + 6*D*mf2^3 - 4*mf2^4 + 32*mf2^5 - 
        24*mf2*t + 8*D*mf2*t + 44*mf2^2*t - 18*D*mf2^2*t + 64*mf2^3*t - 
        160*mf2^4*t + 20*t^2 - 7*D*t^2 - 24*mf2*t^2 + 18*D*mf2*t^2 - 
        168*mf2^2*t^2 + 320*mf2^3*t^2 - 4*t^3 - 6*D*t^3 + 160*mf2*t^3 - 
        320*mf2^2*t^3 - 52*t^4 + 160*mf2*t^4 - 32*t^5))/
      (mf2^2 + t - 2*mf2*t + t^2) + 
     (32*(-4*mf2^4 + D*mf2^4 + 4*mf2^6 - 4*mf2^2*t + D*mf2^2*t + 
        16*mf2^3*t - 4*D*mf2^3*t + 8*mf2^4*t - 24*mf2^5*t + 8*mf2*t^2 - 
        2*D*mf2*t^2 - 20*mf2^2*t^2 + 6*D*mf2^2*t^2 - 32*mf2^3*t^2 + 
        60*mf2^4*t^2 - 4*t^3 + D*t^3 + 8*mf2*t^3 - 4*D*mf2*t^3 + 
        48*mf2^2*t^3 - 80*mf2^3*t^3 + D*t^4 - 32*mf2*t^4 + 60*mf2^2*t^4 + 
        8*t^5 - 24*mf2*t^5 + 4*t^6)*(d[2] - (mf2^2 - 2*mf2*t + t^2 - 
          2*mf2*d[2] + 4*mf2^2*d[2] + 2*t*d[2] - 8*mf2*t*d[2] + 4*t^2*d[2] + 
          d[2]^2 - 4*mf2*d[2]^2 - 2*mf2^2*d[4] + 4*mf2*t*d[4] - 2*t^2*d[4] + 
          2*mf2*d[2]*d[4] + 2*t*d[2]*d[4] + mf2^2*d[4]^2 - 2*mf2*t*d[4]^2 + 
          t^2*d[4]^2 + 2*mf2*d[5] - 2*t*d[5] - 2*d[2]*d[5] + 
          4*mf2*d[2]*d[5] - 4*t*d[2]*d[5] - 2*mf2*d[4]*d[5] + 2*t*d[4]*d[5] + 
          d[5]^2 - 2*mf2^2*d[7] + 4*mf2*t*d[7] - 2*t^2*d[7] + 
          2*mf2*d[2]*d[7] + 2*t*d[2]*d[7] - 2*mf2^2*d[4]*d[7] - 
          4*t*d[4]*d[7] + 4*mf2*t*d[4]*d[7] - 2*t^2*d[4]*d[7] - 
          2*mf2*d[5]*d[7] + 2*t*d[5]*d[7] + mf2^2*d[7]^2 - 2*mf2*t*d[7]^2 + 
          t^2*d[7]^2)/(4*(mf2^2 + t - 2*mf2*t + t^2))))/
      ((-3 + D)*(t^2 - (-2*mf2^2 - t + 4*mf2*t - 2*t^2)^2 - 
        (-mf2 - mf2^2 + 2*mf2*t - t^2)^2 + (mf2 + mf2^2 - 2*mf2*t + t^2)^2))
 
Deltaint[{{2, 4, 5, 7}, {3}}, {0, 2, 1, 1, 1, 0, 1}] = 
    -2*(16*mf2 - 14*D*mf2 + 3*D^2*mf2 - 32*mf2^3 + 16*D*mf2^3 - 16*t + 
      14*D*t - 3*D^2*t - 16*mf2*t + 8*D*mf2*t + 96*mf2^2*t - 
      48*D*mf2^2*t + 16*t^2 - 8*D*t^2 - 96*mf2*t^2 + 48*D*mf2*t^2 + 
      32*t^3 - 16*D*t^3)
 
Deltaint[{{2, 4, 5, 7}, {3}}, {0, 2, 1, 1, 1, 0, 2}] = 0
 
Deltaint[{{1}, {2}, {3}}, {1, 1, 1, 0, 0, 0, 0}] = 
    -2*(-120 + 76*D - 14*D^2 + D^3 + 112*mf2^2 - 40*D*mf2^2 + 
      4*D^2*mf2^2 + 112*t - 40*D*t + 4*D^2*t - 224*mf2*t + 
      80*D*mf2*t - 8*D^2*mf2*t + 112*t^2 - 40*D*t^2 + 4*D^2*t^2)
 
Deltaint[{{1}, {2}, {3}}, {1, 2, 1, 0, 0, 0, 0}] = 0
 
Deltaint[{{1}, {4}, {3}}, {1, 0, 1, 1, 0, 0, 0}] = 
    2*(-24 + 28*D - 10*D^2 + D^3 + 112*mf2^2 - 40*D*mf2^2 + 
      4*D^2*mf2^2 + 112*t - 40*D*t + 4*D^2*t - 224*mf2*t + 
      80*D*mf2*t - 8*D^2*mf2*t + 112*t^2 - 40*D*t^2 + 4*D^2*t^2)
 
Deltaint[{{1}, {5}, {3}}, {1, 0, 1, 0, 1, 0, 0}] = 0
 
Deltaint[{{1}, {7}, {3}}, {1, 0, 1, 0, 0, 0, 1}] = -8*(24 - 12*D + D^2)
 
Deltaint[{{1}, {7}, {3}}, {1, 0, 1, 0, 0, 0, 2}] = 0
 
Deltaint[{{1}, {2, 4}, {3}}, {1, 1, 1, 1, 0, 0, 0}] = 
    8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2) + 
     8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[1]][1, {{1}, {2, 4}, {3}}] + 12*(-4 - 4*D + D^2 - 8*mf2^2 + 
       4*D*mf2^2 - 8*t + 4*D*t + 16*mf2*t - 8*D*mf2*t - 8*t^2 + 
       4*D*t^2)*x[k[1]][2, {{1}, {2, 4}, {3}}]
 
Deltaint[{{1}, {2, 4}, {3}}, {1, 2, 1, 1, 0, 0, 0}] = 
    48*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[1]][1, {{1}, {2, 4}, {3}}]*x[k[1]][2, {{1}, {2, 4}, {3}}] + 
     (48*(2*mf2 - D*mf2 - 2*mf2^2 + D*mf2^2 - 4*mf2^3 + 4*mf2^4 - 
        2*D*mf2*t + 12*mf2^2*t - 16*mf2^3*t - 2*t^2 + D*t^2 - 
        12*mf2*t^2 + 24*mf2^2*t^2 + 4*t^3 - 16*mf2*t^3 + 4*t^4)*
       x[k[1]][2, {{1}, {2, 4}, {3}}]^2)/(mf2 - t)^2 + 
     x[k[1]][2, {{1}, {2, 4}, {3}}]*(48*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 
         4*t^2) + 24*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
        x[k[2]][1, {{1}, {2, 4}, {3}}])
 
Deltaint[{{1}, {2, 5}, {3}}, {1, 1, 1, 0, 1, 0, 0}] = 
    (-4*(32*mf2 - 20*D*mf2 + 3*D^2*mf2 + 32*mf2^2 - 16*D*mf2^2 + 
        2*D^2*mf2^2 + 16*mf2^3 + 16*t - 16*D*t + 3*D^2*t - 48*mf2*t + 
        32*D*mf2*t - 4*D^2*mf2*t - 48*mf2^2*t + 16*t^2 - 16*D*t^2 + 
        2*D^2*t^2 + 48*mf2*t^2 - 16*t^3))/(mf2 - t) + 
     (4*(8*mf2^3 - 6*D*mf2^3 + D^2*mf2^3 + 8*mf2^4 - 6*D*mf2^4 + 
        D^2*mf2^4 - 8*mf2*t + 6*D*mf2*t - D^2*mf2*t - 32*mf2^3*t + 
        24*D*mf2^3*t - 4*D^2*mf2^3*t - 8*t^2 + 6*D*t^2 - D^2*t^2 - 
        24*mf2*t^2 + 18*D*mf2*t^2 - 3*D^2*mf2*t^2 + 48*mf2^2*t^2 - 
        36*D*mf2^2*t^2 + 6*D^2*mf2^2*t^2 + 16*t^3 - 12*D*t^3 + 
        2*D^2*t^3 - 32*mf2*t^3 + 24*D*mf2*t^3 - 4*D^2*mf2*t^3 + 8*t^4 - 
        6*D*t^4 + D^2*t^4)*x[k[1]][1, {{1}, {2, 5}, {3}}])/(mf2 - t)^2
 
Deltaint[{{1}, {2, 5}, {3}}, {1, 2, 1, 0, 1, 0, 0}] = 0
 
Deltaint[{{1}, {2, 7}, {3}}, {1, 1, 1, 0, 0, 0, 1}] = 
    -4*(4 - 4*D + D^2 - 8*mf2^2 + 4*D*mf2^2 - 8*t + 4*D*t + 
       16*mf2*t - 8*D*mf2*t - 8*t^2 + 4*D*t^2) + 
     4*(8 - 6*D + D^2 - 16*mf2^2 + 4*D*mf2^2 - 16*t + 4*D*t + 
       32*mf2*t - 8*D*mf2*t - 16*t^2 + 4*D*t^2)*
      x[k[1]][1, {{1}, {2, 7}, {3}}] + 
     (2*(8*mf2 - 6*D*mf2 + D^2*mf2 - 10*D*mf2^2 + D^2*mf2^2 - 
        26*D*mf2^3 + 5*D^2*mf2^3 + 16*mf2^4 - 8*D*mf2^4 - 16*mf2^5 + 
        8*D*mf2^5 - 8*mf2*t + 16*D*mf2*t - 2*D^2*mf2*t + 16*mf2^2*t + 
        70*D*mf2^2*t - 15*D^2*mf2^2*t - 64*mf2^3*t + 32*D*mf2^3*t + 
        80*mf2^4*t - 40*D*mf2^4*t + 8*t^2 - 6*D*t^2 + D^2*t^2 - 
        16*mf2*t^2 - 70*D*mf2*t^2 + 15*D^2*mf2*t^2 + 96*mf2^2*t^2 - 
        48*D*mf2^2*t^2 - 160*mf2^3*t^2 + 80*D*mf2^3*t^2 + 26*D*t^3 - 
        5*D^2*t^3 - 64*mf2*t^3 + 32*D*mf2*t^3 + 160*mf2^2*t^3 - 
        80*D*mf2^2*t^3 + 16*t^4 - 8*D*t^4 - 80*mf2*t^4 + 40*D*mf2*t^4 + 
        16*t^5 - 8*D*t^5)*x[k[1]][2, {{1}, {2, 7}, {3}}])/(mf2 - t)^3 + 
     8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[2]][1, {{1}, {2, 7}, {3}}]
 
Deltaint[{{1}, {2, 7}, {3}}, {1, 1, 1, 0, 0, 0, 2}] = 0
 
Deltaint[{{1}, {2, 7}, {3}}, {1, 2, 1, 0, 0, 0, 1}] = 
    (-16*(-2*mf2 + D*mf2 - 4*mf2^2 + 2*D*mf2^2 + 4*mf2^3 + 8*mf2^4 + 
        12*mf2*t - 4*D*mf2*t - 32*mf2^3*t - 4*t^2 + 2*D*t^2 - 
        12*mf2*t^2 + 48*mf2^2*t^2 + 8*t^3 - 32*mf2*t^3 + 8*t^4)*
       x[k[1]][1, {{1}, {2, 7}, {3}}]*x[k[1]][2, {{1}, {2, 7}, {3}}])/
      (mf2 - t)^2 - (16*(2*mf2^2 - D*mf2^2 + 2*mf2^3 - D*mf2^3 - 
        8*mf2^4 + 2*D*mf2^4 - 4*mf2^5 + 8*mf2^6 - 8*mf2^2*t + 
        2*D*mf2^2*t + 20*mf2^3*t - 8*D*mf2^3*t + 24*mf2^4*t - 
        48*mf2^5*t + 2*mf2*t^2 - D*mf2*t^2 - 20*mf2^2*t^2 + 
        12*D*mf2^2*t^2 - 56*mf2^3*t^2 + 120*mf2^4*t^2 + 12*mf2*t^3 - 
        8*D*mf2*t^3 + 64*mf2^2*t^3 - 160*mf2^3*t^3 - 4*t^4 + 2*D*t^4 - 
        36*mf2*t^4 + 120*mf2^2*t^4 + 8*t^5 - 48*mf2*t^5 + 8*t^6)*
       x[k[1]][2, {{1}, {2, 7}, {3}}]^2)/(mf2 - t)^4 + 
     x[k[1]][2, {{1}, {2, 7}, {3}}]*
      ((16*(-2*mf2 + D*mf2 - 4*mf2^2 + 2*D*mf2^2 + 4*mf2^3 + 8*mf2^4 + 
          12*mf2*t - 4*D*mf2*t - 32*mf2^3*t - 4*t^2 + 2*D*t^2 - 
          12*mf2*t^2 + 48*mf2^2*t^2 + 8*t^3 - 32*mf2*t^3 + 8*t^4))/
        (mf2 - t)^2 - (8*(-2*mf2 + D*mf2 - 4*mf2^2 + 2*D*mf2^2 + 
          4*mf2^3 + 8*mf2^4 + 12*mf2*t - 4*D*mf2*t - 32*mf2^3*t - 4*t^2 + 
          2*D*t^2 - 12*mf2*t^2 + 48*mf2^2*t^2 + 8*t^3 - 32*mf2*t^3 + 8*t^4)*
         x[k[2]][1, {{1}, {2, 7}, {3}}])/(mf2 - t)^2)
 
Deltaint[{{1}, {2, 7}, {3}}, {1, 2, 1, 0, 0, 0, 2}] = 0
 
Deltaint[{{1}, {4, 5}, {3}}, {1, 0, 1, 1, 1, 0, 0}] = 
    (-2*(64*mf2 - 40*D*mf2 + 6*D^2*mf2 - 128*mf2^2 + 82*D*mf2^2 - 
        11*D^2*mf2^2 + 56*mf2^3 - 24*D*mf2^3 + 2*D^2*mf2^3 - 56*mf2^4 + 
        4*D*mf2^4 + 144*mf2*t - 84*D*mf2*t + 10*D^2*mf2*t - 
        224*mf2^2*t + 76*D*mf2^2*t - 6*D^2*mf2^2*t + 224*mf2^3*t - 
        16*D*mf2^3*t - 16*t^2 + 2*D*t^2 + D^2*t^2 + 280*mf2*t^2 - 
        80*D*mf2*t^2 + 6*D^2*mf2*t^2 - 336*mf2^2*t^2 + 24*D*mf2^2*t^2 - 
        112*t^3 + 28*D*t^3 - 2*D^2*t^3 + 224*mf2*t^3 - 16*D*mf2*t^3 - 
        56*t^4 + 4*D*t^4))/((-1 + 2*mf2 - 2*t)*(mf2 - t)) + 
     2*(8*mf2 - 6*D*mf2 + D^2*mf2 - 8*t + 6*D*t - D^2*t)*
      x[k[1]][1, {{1}, {4, 5}, {3}}] - 2*(24*mf2 - 18*D*mf2 + 3*D^2*mf2 + 
       8*mf2^2 - 6*D*mf2^2 + D^2*mf2^2 + 8*t - 6*D*t + D^2*t - 
       16*mf2*t + 12*D*mf2*t - 2*D^2*mf2*t + 8*t^2 - 6*D*t^2 + 
       D^2*t^2)*x[k[1]][2, {{1}, {4, 5}, {3}}]
 
Deltaint[{{1}, {4, 7}, {3}}, {1, 0, 1, 1, 0, 0, 1}] = 
    (-2*(200 - 134*D + 29*D^2 - 2*D^3 - 440*mf2 + 288*D*mf2 - 
        62*D^2*mf2 + 4*D^3*mf2 - 312*mf2^2 + 108*D*mf2^2 - 
        8*D^2*mf2^2 + 672*mf2^3 - 224*D*mf2^3 + 16*D^2*mf2^3 + 128*t - 
        180*D*t + 54*D^2*t - 4*D^3*t + 1296*mf2*t - 440*D*mf2*t + 
        32*D^2*mf2*t - 2016*mf2^2*t + 672*D*mf2^2*t - 48*D^2*mf2^2*t - 
        984*t^2 + 332*D*t^2 - 24*D^2*t^2 + 2016*mf2*t^2 - 
        672*D*mf2*t^2 + 48*D^2*mf2*t^2 - 672*t^3 + 224*D*t^3 - 
        16*D^2*t^3))/(-1 + 2*mf2 - 2*t) - 
     4*(16 - 18*D + 3*D^2 - 16*mf2^2 + 8*D*mf2^2 - 16*t + 8*D*t + 
       32*mf2*t - 16*D*mf2*t - 16*t^2 + 8*D*t^2)*
      x[k[1]][1, {{1}, {4, 7}, {3}}] - 2*(32 - 14*D + 3*D^2 - 16*mf2^2 + 
       8*D*mf2^2 - 16*t + 8*D*t + 32*mf2*t - 16*D*mf2*t - 16*t^2 + 
       8*D*t^2)*x[k[1]][2, {{1}, {4, 7}, {3}}] + 8*(24 - 12*D + D^2)*
      x[k[2]][2, {{1}, {4, 7}, {3}}]
 
Deltaint[{{1}, {4, 7}, {3}}, {1, 0, 1, 1, 0, 0, 2}] = 0
 
Deltaint[{{1}, {5, 7}, {3}}, {1, 0, 1, 0, 1, 0, 1}] = 
    (2*(6*D*mf2 - 3*D^2*mf2 + 56*mf2^2 - 32*D*mf2^2 + 6*D^2*mf2^2 - 
        56*mf2^3 + 20*D*mf2^3 + 48*t - 14*D*t + D^2*t - 184*mf2*t + 
        76*D*mf2*t - 8*D^2*mf2*t + 168*mf2^2*t - 60*D*mf2^2*t + 
        128*t^2 - 44*D*t^2 + 2*D^2*t^2 - 168*mf2*t^2 + 60*D*mf2*t^2 + 
        56*t^3 - 20*D*t^3))/((-1 + 2*mf2 - 2*t)*(mf2 - t)) + 
     (4*(8*mf2 - 6*D*mf2 + D^2*mf2 + 8*t - 6*D*t + D^2*t)*
       x[k[1]][1, {{1}, {5, 7}, {3}}])/(mf2 - t) + 
     (2*(8*mf2^2 - 6*D*mf2^2 + D^2*mf2^2 + 16*mf2*t - 12*D*mf2*t + 
        2*D^2*mf2*t + 8*t^2 - 6*D*t^2 + D^2*t^2)*
       x[k[1]][2, {{1}, {5, 7}, {3}}])/(mf2 - t)^2
 
Deltaint[{{1}, {5, 7}, {3}}, {1, 0, 1, 0, 1, 0, 2}] = 0
 
Deltaint[{{1}, {2, 4, 5}, {3}}, {1, 1, 1, 1, 1, 0, 0}] = 
    -2*(-4*D*mf2 + D^2*mf2 - 32*mf2^3 + 4*D*t - D^2*t - 32*mf2*t + 
       8*D*mf2*t + 96*mf2^2*t + 32*t^2 - 8*D*t^2 - 96*mf2*t^2 + 32*t^3) - 
     4*(-4*mf2 + 4*D*mf2 - D^2*mf2 - 8*mf2^3 + 4*D*mf2^3 + 4*t - 
       4*D*t + D^2*t + 24*mf2^2*t - 12*D*mf2^2*t - 24*mf2*t^2 + 
       12*D*mf2*t^2 + 8*t^3 - 4*D*t^3)*x[k[1]][1, 
       {{1}, {2, 4, 5}, {3}}] + 2*(8*mf2 - 6*D*mf2 + D^2*mf2 + 8*mf2^2 - 
       8*D*mf2^2 + 2*D^2*mf2^2 - 16*mf2^3 + 8*D*mf2^3 - 16*mf2^4 + 
       8*D*mf2^4 + 8*t - 6*D*t + D^2*t - 24*mf2*t + 20*D*mf2*t - 
       4*D^2*mf2*t + 64*mf2^3*t - 32*D*mf2^3*t + 16*t^2 - 12*D*t^2 + 
       2*D^2*t^2 + 48*mf2*t^2 - 24*D*mf2*t^2 - 96*mf2^2*t^2 + 
       48*D*mf2^2*t^2 - 32*t^3 + 16*D*t^3 + 64*mf2*t^3 - 32*D*mf2*t^3 - 
       16*t^4 + 8*D*t^4)*x[k[1]][2, {{1}, {2, 4, 5}, {3}}]
 
Deltaint[{{1}, {2, 4, 5}, {3}}, {1, 2, 1, 1, 1, 0, 0}] = 0
 
Deltaint[{{1}, {2, 4, 7}, {3}}, {1, 1, 1, 1, 0, 0, 1}] = 
    -2*(16 - 12*D + 3*D^2 + 16*D*mf2^2 + 8*D*t - 32*D*mf2*t + 
       16*D*t^2) + (32*(700*mf2^4 - 300*D*mf2^4 + 25*D^2*mf2^4 + 
        2520*mf2^5 - 1080*D*mf2^5 + 90*D^2*mf2^5 + 2268*mf2^6 - 
        972*D*mf2^6 + 81*D^2*mf2^6 - 1120*mf2^3*t + 480*D*mf2^3*t - 
        40*D^2*mf2^3*t - 9576*mf2^4*t + 4104*D*mf2^4*t - 
        342*D^2*mf2^4*t - 13608*mf2^5*t + 5832*D*mf2^5*t - 
        486*D^2*mf2^5*t + 168*mf2^2*t^2 - 72*D*mf2^2*t^2 + 
        6*D^2*mf2^2*t^2 + 13104*mf2^3*t^2 - 5616*D*mf2^3*t^2 + 
        468*D^2*mf2^3*t^2 + 34020*mf2^4*t^2 - 14580*D*mf2^4*t^2 + 
        1215*D^2*mf2^4*t^2 + 224*mf2*t^3 - 96*D*mf2*t^3 + 
        8*D^2*mf2*t^3 - 7056*mf2^2*t^3 + 3024*D*mf2^2*t^3 - 
        252*D^2*mf2^2*t^3 - 45360*mf2^3*t^3 + 19440*D*mf2^3*t^3 - 
        1620*D^2*mf2^3*t^3 + 28*t^4 - 12*D*t^4 + D^2*t^4 + 
        504*mf2*t^4 - 216*D*mf2*t^4 + 18*D^2*mf2*t^4 + 34020*mf2^2*t^4 - 
        14580*D*mf2^2*t^4 + 1215*D^2*mf2^2*t^4 + 504*t^5 - 216*D*t^5 + 
        18*D^2*t^5 - 13608*mf2*t^5 + 5832*D*mf2*t^5 - 486*D^2*mf2*t^5 + 
        2268*t^6 - 972*D*t^6 + 81*D^2*t^6)*(d[2] + d[2]^2 - d[2]*d[4] - 
        d[2]*d[7] + d[4]*d[7]))/((-2 + D)*
       ((-5*mf2 - 9*mf2^2 + 18*mf2*t - 9*t^2)^2 - 
        (-5*mf2 - 7*mf2^2 + 14*mf2*t - 7*t^2)^2)) + 
     (128*(700*mf2^4 - 300*D*mf2^4 + 25*D^2*mf2^4 + 1960*mf2^5 - 
        840*D*mf2^5 + 70*D^2*mf2^5 + 1372*mf2^6 - 588*D*mf2^6 + 
        49*D^2*mf2^6 - 1680*mf2^3*t + 720*D*mf2^3*t - 60*D^2*mf2^3*t - 
        8232*mf2^4*t + 3528*D*mf2^4*t - 294*D^2*mf2^4*t - 8232*mf2^5*t + 
        3528*D*mf2^5*t - 294*D^2*mf2^5*t + 1288*mf2^2*t^2 - 
        552*D*mf2^2*t^2 + 46*D^2*mf2^2*t^2 + 13328*mf2^3*t^2 - 
        5712*D*mf2^3*t^2 + 476*D^2*mf2^3*t^2 + 20580*mf2^4*t^2 - 
        8820*D*mf2^4*t^2 + 735*D^2*mf2^4*t^2 - 336*mf2*t^3 + 
        144*D*mf2*t^3 - 12*D^2*mf2*t^3 - 10192*mf2^2*t^3 + 
        4368*D*mf2^2*t^3 - 364*D^2*mf2^2*t^3 - 27440*mf2^3*t^3 + 
        11760*D*mf2^3*t^3 - 980*D^2*mf2^3*t^3 + 28*t^4 - 12*D*t^4 + 
        D^2*t^4 + 3528*mf2*t^4 - 1512*D*mf2*t^4 + 126*D^2*mf2*t^4 + 
        20580*mf2^2*t^4 - 8820*D*mf2^2*t^4 + 735*D^2*mf2^2*t^4 - 
        392*t^5 + 168*D*t^5 - 14*D^2*t^5 - 8232*mf2*t^5 + 
        3528*D*mf2*t^5 - 294*D^2*mf2*t^5 + 1372*t^6 - 588*D*t^6 + 
        49*D^2*t^6)*(d[2] + d[2]^2 - d[2]*d[4] - d[2]*d[7] + d[4]*d[7]))/
      ((-2 + D)*(4*(5*mf2 + 7*mf2^2 - 14*mf2*t + 7*t^2)^2 - 
        4*(5*mf2 + 9*mf2^2 - 18*mf2*t + 9*t^2)^2)) - 
     16*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[1]][1, {{1}, {2, 4, 7}, {3}}]^2 - 
     4*(12 - 8*D + D^2 - 8*mf2^2 - 4*D*mf2^2 - 16*t + 16*mf2*t + 
       8*D*mf2*t - 8*t^2 - 4*D*t^2)*x[k[1]][2, {{1}, {2, 4, 7}, {3}}] - 
     16*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[1]][2, {{1}, {2, 4, 7}, {3}}]^2 + x[k[1]][1, {{1}, {2, 4, 7}, {3}}]*
      (-4*(-2*D + D^2 - 4*mf2 + 2*D*mf2 - 8*mf2^2 + 12*D*mf2^2 + 
         4*t + 6*D*t + 16*mf2*t - 24*D*mf2*t - 8*t^2 + 12*D*t^2) - 
       32*(-4 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
        x[k[1]][2, {{1}, {2, 4, 7}, {3}}]) - 
     (512*(25*mf2^4 + 70*mf2^5 + 49*mf2^6 - 60*mf2^3*t - 294*mf2^4*t - 
        294*mf2^5*t + 46*mf2^2*t^2 + 476*mf2^3*t^2 + 735*mf2^4*t^2 - 
        12*mf2*t^3 - 364*mf2^2*t^3 - 980*mf2^3*t^3 + t^4 + 126*mf2*t^4 + 
        735*mf2^2*t^4 - 14*t^5 - 294*mf2*t^5 + 49*t^6)*
       (-d[1] - d[2] + d[3] - d[2]*x[k[1]][1, {{1}, {2, 4, 7}, {3}}] + 
        d[7]*x[k[1]][1, {{1}, {2, 4, 7}, {3}}] + 
        d[2]*x[k[1]][2, {{1}, {2, 4, 7}, {3}}] - 
        d[4]*x[k[1]][2, {{1}, {2, 4, 7}, {3}}]))/(-2 + D) - 
     (128*(25*mf2^4 + 90*mf2^5 + 81*mf2^6 - 40*mf2^3*t - 342*mf2^4*t - 
        486*mf2^5*t + 6*mf2^2*t^2 + 468*mf2^3*t^2 + 1215*mf2^4*t^2 + 
        8*mf2*t^3 - 252*mf2^2*t^3 - 1620*mf2^3*t^3 + t^4 + 18*mf2*t^4 + 
        1215*mf2^2*t^4 + 18*t^5 - 486*mf2*t^5 + 81*t^6)*
       (-d[1] - d[2] + d[3] - d[2]*x[k[1]][1, {{1}, {2, 4, 7}, {3}}] + 
        d[7]*x[k[1]][1, {{1}, {2, 4, 7}, {3}}] + 
        d[2]*x[k[1]][2, {{1}, {2, 4, 7}, {3}}] - 
        d[4]*x[k[1]][2, {{1}, {2, 4, 7}, {3}}]))/(-2 + D) - 
     (256*(25*mf2^4 + 90*mf2^5 + 81*mf2^6 - 40*mf2^3*t - 342*mf2^4*t - 
        486*mf2^5*t + 6*mf2^2*t^2 + 468*mf2^3*t^2 + 1215*mf2^4*t^2 + 
        8*mf2*t^3 - 252*mf2^2*t^3 - 1620*mf2^3*t^3 + t^4 + 18*mf2*t^4 + 
        1215*mf2^2*t^4 + 18*t^5 - 486*mf2*t^5 + 81*t^6)*
       (d[1] - x[k[1]][1, {{1}, {2, 4, 7}, {3}}]*x[k[1]][2, 
          {{1}, {2, 4, 7}, {3}}]))/((-2 + D)*
       ((-5*mf2 - 9*mf2^2 + 18*mf2*t - 9*t^2)^2 - 
        (-5*mf2 - 7*mf2^2 + 14*mf2*t - 7*t^2)^2)) - 
     (1024*(25*mf2^4 + 70*mf2^5 + 49*mf2^6 - 60*mf2^3*t - 294*mf2^4*t - 
        294*mf2^5*t + 46*mf2^2*t^2 + 476*mf2^3*t^2 + 735*mf2^4*t^2 - 
        12*mf2*t^3 - 364*mf2^2*t^3 - 980*mf2^3*t^3 + t^4 + 126*mf2*t^4 + 
        735*mf2^2*t^4 - 14*t^5 - 294*mf2*t^5 + 49*t^6)*
       (d[1] - x[k[1]][1, {{1}, {2, 4, 7}, {3}}]*x[k[1]][2, 
          {{1}, {2, 4, 7}, {3}}]))/((-2 + D)*
       (4*(5*mf2 + 7*mf2^2 - 14*mf2*t + 7*t^2)^2 - 
        4*(5*mf2 + 9*mf2^2 - 18*mf2*t + 9*t^2)^2))
 
Deltaint[{{1}, {2, 4, 7}, {3}}, {1, 1, 1, 1, 0, 0, 2}] = 0
 
Deltaint[{{1}, {2, 4, 7}, {3}}, {1, 2, 1, 1, 0, 0, 1}] = 
    -32*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
     x[k[1]][1, {{1}, {2, 4, 7}, {3}}]*x[k[1]][2, {{1}, {2, 4, 7}, {3}}]
 
Deltaint[{{1}, {2, 4, 7}, {3}}, {1, 2, 1, 1, 0, 0, 2}] = 0
 
Deltaint[{{1}, {2, 5, 7}, {3}}, {1, 1, 1, 0, 1, 0, 1}] = 
    -2*(-16*mf2 + 4*D*mf2 + D^2*mf2 + 16*t - 4*D*t - D^2*t + 
       8*D*mf2*t - 8*D*t^2) + 8*(-2*mf2 + 3*D*mf2 - D^2*mf2 - 
       2*mf2^2 + D*mf2^2 + 2*t - 3*D*t + D^2*t + 8*mf2*t - 
       4*D*mf2*t - 6*t^2 + 3*D*t^2)*x[k[1]][1, {{1}, {2, 5, 7}, {3}}] + 
     4*(4*mf2 - 4*D*mf2 + D^2*mf2 - 2*D*mf2^2 + D^2*mf2^2 - 4*t + 
       6*D*t - 2*D^2*t - 4*mf2*t + 6*D*mf2*t - 2*D^2*mf2*t + 20*t^2 - 
       12*D*t^2 + D^2*t^2)*x[k[1]][2, {{1}, {2, 5, 7}, {3}}]
 
Deltaint[{{1}, {2, 5, 7}, {3}}, {1, 1, 1, 0, 1, 0, 2}] = 0
 
Deltaint[{{1}, {2, 5, 7}, {3}}, {1, 2, 1, 0, 1, 0, 1}] = 0
 
Deltaint[{{1}, {2, 5, 7}, {3}}, {1, 2, 1, 0, 1, 0, 2}] = 0
 
Deltaint[{{1}, {4, 5, 7}, {3}}, {1, 0, 1, 1, 1, 0, 1}] = 
    (-2*(-16 + 6*D - 48*mf2 + 26*D*mf2 - 5*D^2*mf2 + 160*mf2^2 - 
        52*D*mf2^2 + 6*D^2*mf2^2 - 40*mf2^3 - 20*D*mf2^3 - 32*mf2^4 + 
        16*D*mf2^4 + 88*t - 30*D*t + 5*D^2*t - 360*mf2*t + 
        116*D*mf2*t - 12*D^2*mf2*t + 88*mf2^2*t + 44*D*mf2^2*t + 
        128*mf2^3*t - 64*D*mf2^3*t + 200*t^2 - 64*D*t^2 + 6*D^2*t^2 - 
        56*mf2*t^2 - 28*D*mf2*t^2 - 192*mf2^2*t^2 + 96*D*mf2^2*t^2 + 
        8*t^3 + 4*D*t^3 + 128*mf2*t^3 - 64*D*mf2*t^3 - 32*t^4 + 
        16*D*t^4))/(-1 + 2*mf2 - 2*t) + 
     2*(-2*D + D^2 - 16*mf2 + 8*D*mf2 - 8*mf2^2 + 4*D*mf2^2 + 
       32*mf2^3 - 16*D*mf2^3 + 8*t - 4*D*t + 16*mf2*t - 8*D*mf2*t - 
       96*mf2^2*t + 48*D*mf2^2*t - 8*t^2 + 4*D*t^2 + 96*mf2*t^2 - 
       48*D*mf2*t^2 - 32*t^3 + 16*D*t^3)*
      x[k[1]][1, {{1}, {4, 5, 7}, {3}}] - 
     2*(8 - 6*D + D^2 - 8*mf2 + 2*D*mf2 + D^2*mf2 - 8*mf2^2 + 
       4*D*mf2^2 + 16*mf2^3 - 8*D*mf2^3 + 16*t - 6*D*t - D^2*t - 
       48*mf2^2*t + 24*D*mf2^2*t + 8*t^2 - 4*D*t^2 + 48*mf2*t^2 - 
       24*D*mf2*t^2 - 16*t^3 + 8*D*t^3)*x[k[1]][2, 
       {{1}, {4, 5, 7}, {3}}] + 2*(8 - 6*D + D^2 - 16*mf2 + 10*D*mf2 - 
       D^2*mf2 + 16*mf2^2 - 10*D*mf2^2 + D^2*mf2^2 + 16*mf2^4 - 
       8*D*mf2^4 + 24*t - 18*D*t + 3*D^2*t - 80*mf2*t + 44*D*mf2*t - 
       2*D^2*mf2*t + 48*mf2^2*t - 24*D*mf2^2*t - 64*mf2^3*t + 
       32*D*mf2^3*t + 32*t^2 - 18*D*t^2 + D^2*t^2 - 96*mf2*t^2 + 
       48*D*mf2*t^2 + 96*mf2^2*t^2 - 48*D*mf2^2*t^2 + 48*t^3 - 
       24*D*t^3 - 64*mf2*t^3 + 32*D*mf2*t^3 + 16*t^4 - 8*D*t^4)*
      x[k[1]][3, {{1}, {4, 5, 7}, {3}}] + 
     (8*(-12*mf2^2 + 6*D*mf2^2 - D^2*mf2^2 + 12*mf2^3 - 4*D*mf2^3 - 
        4*mf2^4 + 2*D*mf2^4 - 12*t + 6*D*t - D^2*t + 36*mf2*t - 
        16*D*mf2*t + 2*D^2*mf2*t - 28*mf2^2*t + 12*D*mf2^2*t + 
        16*mf2^3*t - 8*D*mf2^3*t - 12*t^2 + 8*D*t^2 - D^2*t^2 + 
        20*mf2*t^2 - 12*D*mf2*t^2 - 24*mf2^2*t^2 + 12*D*mf2^2*t^2 - 
        4*t^3 + 4*D*t^3 + 16*mf2*t^3 - 8*D*mf2*t^3 - 4*t^4 + 2*D*t^4)*
       x[k[2]][3, {{1}, {4, 5, 7}, {3}}])/(-1 + 2*mf2 - 2*t)
 
Deltaint[{{1}, {4, 5, 7}, {3}}, {1, 0, 1, 1, 1, 0, 2}] = 0
 
Deltaint[{{1}, {2, 4, 5, 7}, {3}}, {1, 1, 1, 1, 1, 0, 1}] = 
    -2*(32*mf2 - 20*D*mf2 + 3*D^2*mf2 - 32*mf2^3 + 16*D*mf2^3 - 32*t + 
       20*D*t - 3*D^2*t - 32*mf2*t + 8*D*mf2*t + 96*mf2^2*t - 
       48*D*mf2^2*t + 32*t^2 - 8*D*t^2 - 96*mf2*t^2 + 48*D*mf2*t^2 + 
       32*t^3 - 16*D*t^3) - 4*(8*mf2 - 6*D*mf2 + D^2*mf2 - 4*mf2^2 + 
       2*D*mf2^2 - 24*mf2^3 + 12*D*mf2^3 - 8*t + 6*D*t - D^2*t - 
       8*mf2*t + 4*D*mf2*t + 72*mf2^2*t - 36*D*mf2^2*t + 12*t^2 - 
       6*D*t^2 - 72*mf2*t^2 + 36*D*mf2*t^2 + 24*t^3 - 12*D*t^3)*
      x[k[1]][1, {{1}, {2, 4, 5, 7}, {3}}] + 
     4*(4*mf2 - 4*D*mf2 + D^2*mf2 - 24*mf2^3 + 12*D*mf2^3 - 4*t + 
       4*D*t - D^2*t - 16*mf2*t + 8*D*mf2*t + 72*mf2^2*t - 
       36*D*mf2^2*t + 16*t^2 - 8*D*t^2 - 72*mf2*t^2 + 36*D*mf2*t^2 + 
       24*t^3 - 12*D*t^3)*x[k[1]][2, {{1}, {2, 4, 5, 7}, {3}}] - 
     4*(4*mf2 - 4*D*mf2 + D^2*mf2 + 4*mf2^2 - 4*D*mf2^2 + D^2*mf2^2 - 
       20*mf2^3 + 10*D*mf2^3 + 12*t - 10*D*t + 2*D^2*t - 24*mf2*t + 
       16*D*mf2*t - 2*D^2*mf2*t + 28*mf2^2*t - 14*D*mf2^2*t + 4*t^2 - 
       4*D*t^2 + D^2*t^2 + 4*mf2*t^2 - 2*D*mf2*t^2 - 12*t^3 + 
       6*D*t^3)*x[k[1]][3, {{1}, {2, 4, 5, 7}, {3}}]
 
Deltaint[{{1}, {2, 4, 5, 7}, {3}}, {1, 1, 1, 1, 1, 0, 2}] = 0
 
Deltaint[{{1}, {2, 4, 5, 7}, {3}}, {1, 2, 1, 1, 1, 0, 1}] = 0
 
Deltaint[{{1}, {2, 4, 5, 7}, {3}}, {1, 2, 1, 1, 1, 0, 2}] = 0
 
Deltaint[{{6}, {2}, {3}}, {0, 1, 1, 0, 0, 1, 0}] = 
    2*(-72 + 52*D - 14*D^2 + D^3 + 112*mf2^2 - 40*D*mf2^2 + 
      4*D^2*mf2^2 + 112*t - 40*D*t + 4*D^2*t - 224*mf2*t + 
      80*D*mf2*t - 8*D^2*mf2*t + 112*t^2 - 40*D*t^2 + 4*D^2*t^2)
 
Deltaint[{{6}, {2}, {3}}, {0, 2, 1, 0, 0, 1, 0}] = 0
 
Deltaint[{{6}, {4}, {3}}, {0, 0, 1, 1, 0, 1, 0}] = 
    -2*(-32 + 32*D - 12*D^2 + D^3 + 112*mf2^2 - 40*D*mf2^2 + 
       4*D^2*mf2^2 + 112*t - 40*D*t + 4*D^2*t - 224*mf2*t + 
       80*D*mf2*t - 8*D^2*mf2*t + 112*t^2 - 40*D*t^2 + 4*D^2*t^2) - 
     32*(-2 + D)*x[k[1]][1, {{6}, {4}, {3}}] - 
     32*(-2 + D)*x[k[2]][1, {{6}, {4}, {3}}]
 
Deltaint[{{6}, {5}, {3}}, {0, 0, 1, 0, 1, 1, 0}] = 0
 
Deltaint[{{6}, {7}, {3}}, {0, 0, 1, 0, 0, 1, 1}] = 
    4*(36 - 26*D + 5*D^2 - 32*mf2^2 + 16*D*mf2^2 - 32*t + 16*D*t + 
      64*mf2*t - 32*D*mf2*t - 32*t^2 + 16*D*t^2)
 
Deltaint[{{6}, {7}, {3}}, {0, 0, 1, 0, 0, 1, 2}] = 0
 
Deltaint[{{6}, {2, 4}, {3}}, {0, 1, 1, 1, 0, 1, 0}] = 
    -8*(22 - 11*D + D^2 - 20*mf2^2 + 4*D*mf2^2 - 20*t + 4*D*t + 
       40*mf2*t - 8*D*mf2*t - 20*t^2 + 4*D*t^2) + 
     2*(-32 + 40*D - 14*D^2 + D^3 + 64*mf2^2 - 40*D*mf2^2 + 
       4*D^2*mf2^2 + 64*t - 40*D*t + 4*D^2*t - 128*mf2*t + 
       80*D*mf2*t - 8*D^2*mf2*t + 64*t^2 - 40*D*t^2 + 4*D^2*t^2)*
      x[k[1]][1, {{6}, {2, 4}, {3}}]
 
Deltaint[{{6}, {2, 4}, {3}}, {0, 2, 1, 1, 0, 1, 0}] = 0
 
Deltaint[{{6}, {2, 5}, {3}}, {0, 1, 1, 0, 1, 1, 0}] = 
    (4*(56*mf2 - 24*D*mf2 + D^2*mf2 - 8*mf2^2 + 2*D*mf2^2 - 24*t + 
        10*D*t - D^2*t + 16*mf2*t - 4*D*mf2*t - 8*t^2 + 2*D*t^2))/
      (mf2 - t) - (4*(-16*mf2 + 12*D*mf2 - 2*D^2*mf2 + 8*mf2^2 - 
        6*D*mf2^2 + D^2*mf2^2 - 8*t + 6*D*t - D^2*t - 16*mf2*t + 
        12*D*mf2*t - 2*D^2*mf2*t + 8*t^2 - 6*D*t^2 + D^2*t^2)*
       x[k[1]][1, {{6}, {2, 5}, {3}}])/(mf2 - t) - 
     (4*(8*mf2^3 - 6*D*mf2^3 + D^2*mf2^3 - 8*mf2*t + 6*D*mf2*t - 
        D^2*mf2*t - 8*mf2^2*t + 6*D*mf2^2*t - D^2*mf2^2*t - 8*t^2 + 
        6*D*t^2 - D^2*t^2 - 8*mf2*t^2 + 6*D*mf2*t^2 - D^2*mf2*t^2 + 
        8*t^3 - 6*D*t^3 + D^2*t^3)*x[k[1]][2, {{6}, {2, 5}, {3}}])/
      (mf2 - t)^2
 
Deltaint[{{6}, {2, 5}, {3}}, {0, 2, 1, 0, 1, 1, 0}] = 0
 
Deltaint[{{6}, {2, 7}, {3}}, {0, 1, 1, 0, 0, 1, 1}] = 
    8*(-2*D + D^2 + 4*D*mf2^2 + 4*D*t - 8*D*mf2*t + 4*D*t^2) - 
     4*(4 - 4*D + D^2 - 8*mf2^2 + 4*D*mf2^2 - 8*t + 4*D*t + 
       16*mf2*t - 8*D*mf2*t - 8*t^2 + 4*D*t^2)*
      x[k[1]][1, {{6}, {2, 7}, {3}}] - 
     (2*(8*mf2 - 6*D*mf2 + D^2*mf2 - 8*mf2^2 + 14*D*mf2^2 - 
        7*D^2*mf2^2 + D^3*mf2^2 - 16*mf2^3 + 22*D*mf2^3 - 
        11*D^2*mf2^3 + 2*D^3*mf2^3 + 64*mf2^4 - 40*D*mf2^4 + 
        4*D^2*mf2^4 + 80*mf2^5 - 56*D*mf2^5 + 8*D^2*mf2^5 - 
        8*D*mf2*t + 6*D^2*mf2*t - D^3*mf2*t + 112*mf2^2*t - 
        106*D*mf2^2*t + 37*D^2*mf2^2*t - 6*D^3*mf2^2*t - 112*mf2^3*t + 
        64*D*mf2^3*t - 4*D^2*mf2^3*t - 400*mf2^4*t + 280*D*mf2^4*t - 
        40*D^2*mf2^4*t + 8*t^2 - 6*D*t^2 + D^2*t^2 - 112*mf2*t^2 + 
        106*D*mf2*t^2 - 37*D^2*mf2*t^2 + 6*D^3*mf2*t^2 - 48*mf2^2*t^2 + 
        48*D*mf2^2*t^2 - 12*D^2*mf2^2*t^2 + 800*mf2^3*t^2 - 
        560*D*mf2^3*t^2 + 80*D^2*mf2^3*t^2 + 16*t^3 - 22*D*t^3 + 
        11*D^2*t^3 - 2*D^3*t^3 + 176*mf2*t^3 - 128*D*mf2*t^3 + 
        20*D^2*mf2*t^3 - 800*mf2^2*t^3 + 560*D*mf2^2*t^3 - 
        80*D^2*mf2^2*t^3 - 80*t^4 + 56*D*t^4 - 8*D^2*t^4 + 
        400*mf2*t^4 - 280*D*mf2*t^4 + 40*D^2*mf2*t^4 - 80*t^5 + 
        56*D*t^5 - 8*D^2*t^5)*x[k[1]][2, {{6}, {2, 7}, {3}}])/
      (mf2 - t)^3 - 8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[2]][1, {{6}, {2, 7}, {3}}]
 
Deltaint[{{6}, {2, 7}, {3}}, {0, 1, 1, 0, 0, 1, 2}] = 
    (8*(-2*mf2 + D*mf2 - 4*mf2^2 + 2*D*mf2^2 + 4*mf2^3 + 8*mf2^4 + 
        12*mf2*t - 4*D*mf2*t - 32*mf2^3*t - 4*t^2 + 2*D*t^2 - 
        12*mf2*t^2 + 48*mf2^2*t^2 + 8*t^3 - 32*mf2*t^3 + 8*t^4)*
       x[k[1]][2, {{6}, {2, 7}, {3}}])/(mf2 - t)^2 - 
     (8*(-4*mf2^2 + D*mf2^2 - 20*mf2^3 + 5*D*mf2^3 - 36*mf2^4 + 
        9*D*mf2^4 - 24*mf2^5 + 6*D*mf2^5 + 32*mf2^2*t - 8*D*mf2^2*t + 
        116*mf2^3*t - 29*D*mf2^3*t + 120*mf2^4*t - 30*D*mf2^4*t - 
        12*mf2*t^2 + 3*D*mf2*t^2 - 132*mf2^2*t^2 + 33*D*mf2^2*t^2 - 
        240*mf2^3*t^2 + 60*D*mf2^3*t^2 + 60*mf2*t^3 - 15*D*mf2*t^3 + 
        240*mf2^2*t^3 - 60*D*mf2^2*t^3 - 8*t^4 + 2*D*t^4 - 120*mf2*t^4 + 
        30*D*mf2*t^4 + 24*t^5 - 6*D*t^5)*x[k[1]][2, {{6}, {2, 7}, {3}}]^
        2)/(mf2 - t)^5
 
Deltaint[{{6}, {2, 7}, {3}}, {0, 2, 1, 0, 0, 1, 1}] = 0
 
Deltaint[{{6}, {2, 7}, {3}}, {0, 2, 1, 0, 0, 1, 2}] = 0
 
Deltaint[{{6}, {4, 5}, {3}}, {0, 0, 1, 1, 1, 1, 0}] = 
    (2*(128 - 60*D + 4*D^2 - 592*mf2 + 278*D*mf2 - 19*D^2*mf2 + 
        488*mf2^2 - 244*D*mf2^2 + 20*D^2*mf2^2 + 8*mf2^3 + 12*D*mf2^3 + 
        160*t - 86*D*t + 7*D^2*t - 472*mf2*t + 260*D*mf2*t - 
        20*D^2*mf2*t - 8*mf2^2*t - 28*D*mf2^2*t - 8*D*t^2 - 8*mf2*t^2 + 
        20*D*mf2*t^2 + 8*t^3 - 4*D*t^3))/(-1 + 4*mf2) + 
     2*(-16 + 12*D - 2*D^2 + 8*mf2 - 6*D*mf2 + D^2*mf2 - 8*t + 
       6*D*t - D^2*t)*x[k[1]][1, {{6}, {4, 5}, {3}}] - 
     2*(-24*mf2 + 18*D*mf2 - 3*D^2*mf2 + 8*mf2^2 - 6*D*mf2^2 + 
       D^2*mf2^2 + 8*t - 6*D*t + D^2*t - 16*mf2*t + 12*D*mf2*t - 
       2*D^2*mf2*t + 8*t^2 - 6*D*t^2 + D^2*t^2)*
      x[k[1]][2, {{6}, {4, 5}, {3}}]
 
Deltaint[{{6}, {4, 7}, {3}}, {0, 0, 1, 1, 0, 1, 1}] = 
    (2*(80 - 102*D + 33*D^2 - 2*D^3 - 408*mf2 + 452*D*mf2 - 
        136*D^2*mf2 + 8*D^3*mf2 - 200*mf2^2 + 116*D*mf2^2 - 
        8*D^2*mf2^2 + 848*mf2^3 - 456*D*mf2^3 + 32*D^2*mf2^3 - 288*t + 
        160*D*t - 12*D^2*t + 1248*mf2*t - 688*D*mf2*t + 
        48*D^2*mf2*t - 1712*mf2^2*t + 920*D*mf2^2*t - 64*D^2*mf2^2*t - 
        216*t^2 + 124*D*t^2 - 8*D^2*t^2 + 880*mf2*t^2 - 472*D*mf2*t^2 + 
        32*D^2*mf2*t^2 - 16*t^3 + 8*D*t^3))/(-1 + 4*mf2) - 
     (16384*(-50*mf2^4 + 25*D*mf2^4 - 140*mf2^5 + 70*D*mf2^5 - 98*mf2^6 + 
        49*D*mf2^6 + 120*mf2^3*t - 60*D*mf2^3*t + 588*mf2^4*t - 
        294*D*mf2^4*t + 588*mf2^5*t - 294*D*mf2^5*t - 92*mf2^2*t^2 + 
        46*D*mf2^2*t^2 - 952*mf2^3*t^2 + 476*D*mf2^3*t^2 - 
        1470*mf2^4*t^2 + 735*D*mf2^4*t^2 + 24*mf2*t^3 - 12*D*mf2*t^3 + 
        728*mf2^2*t^3 - 364*D*mf2^2*t^3 + 1960*mf2^3*t^3 - 
        980*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 252*mf2*t^4 + 126*D*mf2*t^4 - 
        1470*mf2^2*t^4 + 735*D*mf2^2*t^4 + 28*t^5 - 14*D*t^5 + 
        588*mf2*t^5 - 294*D*mf2*t^5 - 98*t^6 + 49*D*t^6)*
       (d[4] + (-1 - d[4] + d[7])/2 + (1 - d[4]^2 + 2*d[4]*d[7] - d[7]^2)/4))/
      ((-1 + D)*(64*(5*mf2 + 7*mf2^2 - 14*mf2*t + 7*t^2)^2 - 
        64*(5*mf2 + 9*mf2^2 - 18*mf2*t + 9*t^2)^2)) - 
     (1024*(-50*mf2^4 + 25*D*mf2^4 - 180*mf2^5 + 90*D*mf2^5 - 162*mf2^6 + 
        81*D*mf2^6 + 80*mf2^3*t - 40*D*mf2^3*t + 684*mf2^4*t - 
        342*D*mf2^4*t + 972*mf2^5*t - 486*D*mf2^5*t - 12*mf2^2*t^2 + 
        6*D*mf2^2*t^2 - 936*mf2^3*t^2 + 468*D*mf2^3*t^2 - 
        2430*mf2^4*t^2 + 1215*D*mf2^4*t^2 - 16*mf2*t^3 + 8*D*mf2*t^3 + 
        504*mf2^2*t^3 - 252*D*mf2^2*t^3 + 3240*mf2^3*t^3 - 
        1620*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 36*mf2*t^4 + 18*D*mf2*t^4 - 
        2430*mf2^2*t^4 + 1215*D*mf2^2*t^4 - 36*t^5 + 18*D*t^5 + 
        972*mf2*t^5 - 486*D*mf2*t^5 - 162*t^6 + 81*D*t^6)*
       (d[4] + (-1 - d[4] + d[7])/2 + (1 - d[4]^2 + 2*d[4]*d[7] - d[7]^2)/4))/
      ((-1 + D)*(-4*(5*mf2 + 7*mf2^2 - 14*mf2*t + 7*t^2)^2 + 
        4*(5*mf2 + 9*mf2^2 - 18*mf2*t + 9*t^2)^2)) - 
     2*(-208 + 186*D - 45*D^2 + 2*D^3 + 272*mf2^2 - 152*D*mf2^2 + 
       8*D^2*mf2^2 + 272*t - 152*D*t + 8*D^2*t - 544*mf2*t + 
       304*D*mf2*t - 16*D^2*mf2*t + 272*t^2 - 152*D*t^2 + 8*D^2*t^2)*
      x[k[1]][1, {{6}, {4, 7}, {3}}] - 
     (8192*(-50*mf2^4 + 25*D*mf2^4 - 140*mf2^5 + 70*D*mf2^5 - 98*mf2^6 + 
        49*D*mf2^6 + 120*mf2^3*t - 60*D*mf2^3*t + 588*mf2^4*t - 
        294*D*mf2^4*t + 588*mf2^5*t - 294*D*mf2^5*t - 92*mf2^2*t^2 + 
        46*D*mf2^2*t^2 - 952*mf2^3*t^2 + 476*D*mf2^3*t^2 - 
        1470*mf2^4*t^2 + 735*D*mf2^4*t^2 + 24*mf2*t^3 - 12*D*mf2*t^3 + 
        728*mf2^2*t^3 - 364*D*mf2^2*t^3 + 1960*mf2^3*t^3 - 
        980*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 252*mf2*t^4 + 126*D*mf2*t^4 - 
        1470*mf2^2*t^4 + 735*D*mf2^2*t^4 + 28*t^5 - 14*D*t^5 + 
        588*mf2*t^5 - 294*D*mf2*t^5 - 98*t^6 + 49*D*t^6)*
       (d[3] - d[4] - d[6] + (1 + d[4] - d[7])/2 + 
        x[k[1]][1, {{6}, {4, 7}, {3}}] + (-1 + d[4] - d[7] - 
          2*d[4]*x[k[1]][1, {{6}, {4, 7}, {3}}] + 
          2*d[7]*x[k[1]][1, {{6}, {4, 7}, {3}}])/2))/(-1 + D) - 
     (512*(-50*mf2^4 + 25*D*mf2^4 - 180*mf2^5 + 90*D*mf2^5 - 162*mf2^6 + 
        81*D*mf2^6 + 80*mf2^3*t - 40*D*mf2^3*t + 684*mf2^4*t - 
        342*D*mf2^4*t + 972*mf2^5*t - 486*D*mf2^5*t - 12*mf2^2*t^2 + 
        6*D*mf2^2*t^2 - 936*mf2^3*t^2 + 468*D*mf2^3*t^2 - 
        2430*mf2^4*t^2 + 1215*D*mf2^4*t^2 - 16*mf2*t^3 + 8*D*mf2*t^3 + 
        504*mf2^2*t^3 - 252*D*mf2^2*t^3 + 3240*mf2^3*t^3 - 
        1620*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 36*mf2*t^4 + 18*D*mf2*t^4 - 
        2430*mf2^2*t^4 + 1215*D*mf2^2*t^4 - 36*t^5 + 18*D*t^5 + 
        972*mf2*t^5 - 486*D*mf2*t^5 - 162*t^6 + 81*D*t^6)*
       (d[3] - d[4] - d[6] + (1 + d[4] - d[7])/2 + 
        x[k[1]][1, {{6}, {4, 7}, {3}}] + (-1 + d[4] - d[7] - 
          2*d[4]*x[k[1]][1, {{6}, {4, 7}, {3}}] + 
          2*d[7]*x[k[1]][1, {{6}, {4, 7}, {3}}])/2))/(-1 + D) - 
     64*(-2 + D)*x[k[2]][2, {{6}, {4, 7}, {3}}]^2
 
Deltaint[{{6}, {4, 7}, {3}}, {0, 0, 1, 1, 0, 1, 2}] = 
    (32*(2 - D - 8*mf2 + 4*D*mf2 - 4*mf2^2 + 8*mf2^3 - 4*t + 16*mf2*t - 
        16*mf2^2*t - 4*t^2 + 8*mf2*t^2)*x[k[1]][1, {{6}, {4, 7}, {3}}])/
      (-1 + 4*mf2) - 32*(-4 + D)*x[k[1]][1, {{6}, {4, 7}, {3}}]^2
 
Deltaint[{{6}, {5, 7}, {3}}, {0, 0, 1, 0, 1, 1, 1}] = 
    (2*(-64*mf2 + 26*D*mf2 - D^2*mf2 + 392*mf2^2 - 152*D*mf2^2 + 
        6*D^2*mf2^2 - 648*mf2^3 + 236*D*mf2^3 - 12*D^2*mf2^3 + 
        80*mf2^4 - 16*mf2^5 + 8*D*mf2^5 + 64*t - 26*D*t + 3*D^2*t - 
        600*mf2*t + 244*D*mf2*t - 24*D^2*mf2*t + 1352*mf2^2*t - 
        516*D*mf2^2*t + 44*D^2*mf2^2*t - 256*mf2^3*t + 16*D*mf2^3*t + 
        80*mf2^4*t - 40*D*mf2^4*t + 208*t^2 - 92*D*t^2 + 10*D^2*t^2 - 
        808*mf2*t^2 + 332*D*mf2*t^2 - 36*D^2*mf2*t^2 + 288*mf2^2*t^2 - 
        48*D*mf2^2*t^2 - 160*mf2^3*t^2 + 80*D*mf2^3*t^2 + 104*t^3 - 
        52*D*t^3 + 4*D^2*t^3 - 128*mf2*t^3 + 48*D*mf2*t^3 + 
        160*mf2^2*t^3 - 80*D*mf2^2*t^3 + 16*t^4 - 16*D*t^4 - 80*mf2*t^4 + 
        40*D*mf2*t^4 + 16*t^5 - 8*D*t^5))/((-1 + 4*mf2)*
       (-1 + 2*mf2 - 2*t)*(mf2 - t)) - 
     (2*(24*mf2^2 - 18*D*mf2^2 + 3*D^2*mf2^2 + 16*mf2*t - 12*D*mf2*t + 
        2*D^2*mf2*t - 8*t^2 + 6*D*t^2 - D^2*t^2)*
       x[k[1]][1, {{6}, {5, 7}, {3}}])/(mf2 - t)^2
 
Deltaint[{{6}, {5, 7}, {3}}, {0, 0, 1, 0, 1, 1, 2}] = 
    (16*(-2*mf2 + D*mf2 + 8*mf2^2 - 4*D*mf2^2 + 4*mf2^3 + 4*mf2*t - 
        8*mf2^2*t + 4*mf2*t^2)*x[k[1]][1, {{6}, {5, 7}, {3}}])/(-1 + 4*mf2) + 
     (32*(-4*mf2^2 + D*mf2^2)*x[k[1]][1, {{6}, {5, 7}, {3}}]^2)/(mf2 - t)
 
Deltaint[{{6}, {2, 4, 5}, {3}}, {0, 1, 1, 1, 1, 1, 0}] = 
    4*(4*D - D^2 + 16*mf2 - 11*D*mf2 + D^2*mf2 - 8*mf2^2 - 
       4*D*mf2^2 - 32*mf2^3 + 8*D*mf2^3 - 24*t + 7*D*t - D^2*t - 
       24*mf2*t + 16*D*mf2*t + 96*mf2^2*t - 24*D*mf2^2*t + 32*t^2 - 
       12*D*t^2 - 96*mf2*t^2 + 24*D*mf2*t^2 + 32*t^3 - 8*D*t^3) + 
     8*(4 - D - 4*mf2 + D*mf2 + 4*t - D*t)*
      x[k[1]][1, {{6}, {2, 4, 5}, {3}}]^2 - 
     16*(-4*mf2^2 + D*mf2^2 + 4*mf2*t - D*mf2*t)*
      x[k[1]][3, {{6}, {2, 4, 5}, {3}}]^2 + x[k[1]][2, {{6}, {2, 4, 5}, {3}}]*
      (2*(2*D*mf2 + D^2*mf2 - 8*D*mf2^2 - 16*mf2^3 + 8*D*mf2^3 - 
         2*D*t - D^2*t + 16*D*mf2*t + 48*mf2^2*t - 24*D*mf2^2*t - 
         8*D*t^2 - 48*mf2*t^2 + 24*D*mf2*t^2 + 16*t^3 - 8*D*t^3) + 
       8*(-4*mf2^2 + D*mf2^2 + 8*mf2*t - 2*D*mf2*t - 4*t^2 + D*t^2)*
        x[k[1]][3, {{6}, {2, 4, 5}, {3}}]) - 
     8*(32*mf2^2 - 15*D*mf2^2 + D^2*mf2^2 + 8*mf2^3 + 32*t - 15*D*t + 
       D^2*t - 56*mf2*t + 30*D*mf2*t - 2*D^2*mf2*t - 24*mf2^2*t + 
       24*t^2 - 15*D*t^2 + D^2*t^2 + 24*mf2*t^2 - 8*t^3)*
      x[k[2]][3, {{6}, {2, 4, 5}, {3}}] + x[k[1]][1, {{6}, {2, 4, 5}, {3}}]*
      (-2*(16 + 4*D - 2*D^2 - 8*mf2 - 2*D*mf2 + D^2*mf2 - 
         8*D*mf2^2 - 32*mf2^3 + 16*D*mf2^3 + 8*t - 6*D*t - D^2*t - 
         16*mf2*t + 24*D*mf2*t + 96*mf2^2*t - 48*D*mf2^2*t + 16*t^2 - 
         16*D*t^2 - 96*mf2*t^2 + 48*D*mf2*t^2 + 32*t^3 - 16*D*t^3) - 
       8*(-4*mf2 + D*mf2 + 4*t - D*t)*x[k[1]][2, {{6}, {2, 4, 5}, {3}}] - 
       8*(12*mf2 - 3*D*mf2 - 4*mf2^2 + D*mf2^2 - 4*t + D*t + 8*mf2*t - 
         2*D*mf2*t - 4*t^2 + D*t^2)*x[k[1]][3, {{6}, {2, 4, 5}, {3}}] - 
       4*(8*mf2^2 - 6*D*mf2^2 + D^2*mf2^2 + 8*t - 6*D*t + D^2*t - 
         16*mf2*t + 12*D*mf2*t - 2*D^2*mf2*t + 8*t^2 - 6*D*t^2 + 
         D^2*t^2)*x[k[2]][3, {{6}, {2, 4, 5}, {3}}]) + 
     x[k[1]][3, {{6}, {2, 4, 5}, {3}}]*
      (-2*(-16*mf2 - 2*D*mf2 + 3*D^2*mf2 - 8*mf2^2 - 12*D*mf2^2 - 
         16*mf2^3 + 8*D*mf2^3 - 16*mf2^4 + 8*D*mf2^4 - 2*D*t - 
         D^2*t + 16*mf2*t + 16*D*mf2*t + 64*mf2^3*t - 32*D*mf2^3*t - 
         8*t^2 - 4*D*t^2 + 48*mf2*t^2 - 24*D*mf2*t^2 - 96*mf2^2*t^2 + 
         48*D*mf2^2*t^2 - 32*t^3 + 16*D*t^3 + 64*mf2*t^3 - 
         32*D*mf2*t^3 - 16*t^4 + 8*D*t^4) + 
       4*(8*mf2^3 - 6*D*mf2^3 + D^2*mf2^3 + 8*mf2*t - 6*D*mf2*t + 
         D^2*mf2*t - 24*mf2^2*t + 18*D*mf2^2*t - 3*D^2*mf2^2*t - 
         8*t^2 + 6*D*t^2 - D^2*t^2 + 24*mf2*t^2 - 18*D*mf2*t^2 + 
         3*D^2*mf2*t^2 - 8*t^3 + 6*D*t^3 - D^2*t^3)*
        x[k[2]][3, {{6}, {2, 4, 5}, {3}}])
 
Deltaint[{{6}, {2, 4, 5}, {3}}, {0, 2, 1, 1, 1, 1, 0}] = 0
 
Deltaint[{{6}, {2, 4, 7}, {3}}, {0, 1, 1, 1, 0, 1, 1}] = 
    -4*(-28 + 9*D + 8*mf2^2 + 4*D*mf2^2 + 4*D*t - 16*mf2*t - 
       8*D*mf2*t + 8*t^2 + 4*D*t^2) - 
     (32*(400*mf2^4 - 150*D*mf2^4 + 25*D^2*mf2^4 + 1440*mf2^5 - 
        540*D*mf2^5 + 90*D^2*mf2^5 + 1296*mf2^6 - 486*D*mf2^6 + 
        81*D^2*mf2^6 - 640*mf2^3*t + 240*D*mf2^3*t - 40*D^2*mf2^3*t - 
        5472*mf2^4*t + 2052*D*mf2^4*t - 342*D^2*mf2^4*t - 7776*mf2^5*t + 
        2916*D*mf2^5*t - 486*D^2*mf2^5*t + 96*mf2^2*t^2 - 
        36*D*mf2^2*t^2 + 6*D^2*mf2^2*t^2 + 7488*mf2^3*t^2 - 
        2808*D*mf2^3*t^2 + 468*D^2*mf2^3*t^2 + 19440*mf2^4*t^2 - 
        7290*D*mf2^4*t^2 + 1215*D^2*mf2^4*t^2 + 128*mf2*t^3 - 
        48*D*mf2*t^3 + 8*D^2*mf2*t^3 - 4032*mf2^2*t^3 + 
        1512*D*mf2^2*t^3 - 252*D^2*mf2^2*t^3 - 25920*mf2^3*t^3 + 
        9720*D*mf2^3*t^3 - 1620*D^2*mf2^3*t^3 + 16*t^4 - 6*D*t^4 + 
        D^2*t^4 + 288*mf2*t^4 - 108*D*mf2*t^4 + 18*D^2*mf2*t^4 + 
        19440*mf2^2*t^4 - 7290*D*mf2^2*t^4 + 1215*D^2*mf2^2*t^4 + 
        288*t^5 - 108*D*t^5 + 18*D^2*t^5 - 7776*mf2*t^5 + 
        2916*D*mf2*t^5 - 486*D^2*mf2*t^5 + 1296*t^6 - 486*D*t^6 + 
        81*D^2*t^6)*(d[2] + d[2]^2 - d[2]*d[4] - d[2]*d[7] + d[4]*d[7]))/
      ((-2 + D)*((-5*mf2 - 9*mf2^2 + 18*mf2*t - 9*t^2)^2 - 
        (-5*mf2 - 7*mf2^2 + 14*mf2*t - 7*t^2)^2)) - 
     (128*(400*mf2^4 - 150*D*mf2^4 + 25*D^2*mf2^4 + 1120*mf2^5 - 
        420*D*mf2^5 + 70*D^2*mf2^5 + 784*mf2^6 - 294*D*mf2^6 + 
        49*D^2*mf2^6 - 960*mf2^3*t + 360*D*mf2^3*t - 60*D^2*mf2^3*t - 
        4704*mf2^4*t + 1764*D*mf2^4*t - 294*D^2*mf2^4*t - 4704*mf2^5*t + 
        1764*D*mf2^5*t - 294*D^2*mf2^5*t + 736*mf2^2*t^2 - 
        276*D*mf2^2*t^2 + 46*D^2*mf2^2*t^2 + 7616*mf2^3*t^2 - 
        2856*D*mf2^3*t^2 + 476*D^2*mf2^3*t^2 + 11760*mf2^4*t^2 - 
        4410*D*mf2^4*t^2 + 735*D^2*mf2^4*t^2 - 192*mf2*t^3 + 
        72*D*mf2*t^3 - 12*D^2*mf2*t^3 - 5824*mf2^2*t^3 + 
        2184*D*mf2^2*t^3 - 364*D^2*mf2^2*t^3 - 15680*mf2^3*t^3 + 
        5880*D*mf2^3*t^3 - 980*D^2*mf2^3*t^3 + 16*t^4 - 6*D*t^4 + 
        D^2*t^4 + 2016*mf2*t^4 - 756*D*mf2*t^4 + 126*D^2*mf2*t^4 + 
        11760*mf2^2*t^4 - 4410*D*mf2^2*t^4 + 735*D^2*mf2^2*t^4 - 
        224*t^5 + 84*D*t^5 - 14*D^2*t^5 - 4704*mf2*t^5 + 
        1764*D*mf2*t^5 - 294*D^2*mf2*t^5 + 784*t^6 - 294*D*t^6 + 
        49*D^2*t^6)*(d[2] + d[2]^2 - d[2]*d[4] - d[2]*d[7] + d[4]*d[7]))/
      ((-2 + D)*(4*(5*mf2 + 7*mf2^2 - 14*mf2*t + 7*t^2)^2 - 
        4*(5*mf2 + 9*mf2^2 - 18*mf2*t + 9*t^2)^2)) + 
     8*(-4 + D)*x[k[1]][1, {{6}, {2, 4, 7}, {3}}]^2 + 
     2*(6*D - 7*D^2 + D^3 + 8*D*mf2 + 16*mf2^2 - 16*D*mf2^2 + 
       4*D^2*mf2^2 - 16*D*t + 4*D^2*t - 32*mf2*t + 32*D*mf2*t - 
       8*D^2*mf2*t + 16*t^2 - 16*D*t^2 + 4*D^2*t^2)*
      x[k[1]][2, {{6}, {2, 4, 7}, {3}}] + x[k[1]][1, {{6}, {2, 4, 7}, {3}}]*
      (2*(48 - 30*D + 5*D^2 - 80*mf2^2 + 32*D*mf2^2 - 64*t + 24*D*t + 
         160*mf2*t - 64*D*mf2*t - 80*t^2 + 32*D*t^2) + 
       8*(-4 + D)*x[k[1]][2, {{6}, {2, 4, 7}, {3}}]) - 
     (64*(-50*D*mf2^4 + 25*D^2*mf2^4 - 140*D*mf2^5 + 70*D^2*mf2^5 - 
        98*D*mf2^6 + 49*D^2*mf2^6 + 120*D*mf2^3*t - 60*D^2*mf2^3*t + 
        588*D*mf2^4*t - 294*D^2*mf2^4*t + 588*D*mf2^5*t - 
        294*D^2*mf2^5*t - 92*D*mf2^2*t^2 + 46*D^2*mf2^2*t^2 - 
        952*D*mf2^3*t^2 + 476*D^2*mf2^3*t^2 - 1470*D*mf2^4*t^2 + 
        735*D^2*mf2^4*t^2 + 24*D*mf2*t^3 - 12*D^2*mf2*t^3 + 
        728*D*mf2^2*t^3 - 364*D^2*mf2^2*t^3 + 1960*D*mf2^3*t^3 - 
        980*D^2*mf2^3*t^3 - 2*D*t^4 + D^2*t^4 - 252*D*mf2*t^4 + 
        126*D^2*mf2*t^4 - 1470*D*mf2^2*t^4 + 735*D^2*mf2^2*t^4 + 
        28*D*t^5 - 14*D^2*t^5 + 588*D*mf2*t^5 - 294*D^2*mf2*t^5 - 
        98*D*t^6 + 49*D^2*t^6)*(d[3] - d[6] - d[7] - 
        d[2]*x[k[1]][1, {{6}, {2, 4, 7}, {3}}] + 
        d[7]*x[k[1]][1, {{6}, {2, 4, 7}, {3}}] + x[k[1]][2, 
         {{6}, {2, 4, 7}, {3}}] + d[2]*x[k[1]][2, {{6}, {2, 4, 7}, {3}}] - 
        d[4]*x[k[1]][2, {{6}, {2, 4, 7}, {3}}]))/(-2 + D) - 
     (16*(-50*D*mf2^4 + 25*D^2*mf2^4 - 180*D*mf2^5 + 90*D^2*mf2^5 - 
        162*D*mf2^6 + 81*D^2*mf2^6 + 80*D*mf2^3*t - 40*D^2*mf2^3*t + 
        684*D*mf2^4*t - 342*D^2*mf2^4*t + 972*D*mf2^5*t - 
        486*D^2*mf2^5*t - 12*D*mf2^2*t^2 + 6*D^2*mf2^2*t^2 - 
        936*D*mf2^3*t^2 + 468*D^2*mf2^3*t^2 - 2430*D*mf2^4*t^2 + 
        1215*D^2*mf2^4*t^2 - 16*D*mf2*t^3 + 8*D^2*mf2*t^3 + 
        504*D*mf2^2*t^3 - 252*D^2*mf2^2*t^3 + 3240*D*mf2^3*t^3 - 
        1620*D^2*mf2^3*t^3 - 2*D*t^4 + D^2*t^4 - 36*D*mf2*t^4 + 
        18*D^2*mf2*t^4 - 2430*D*mf2^2*t^4 + 1215*D^2*mf2^2*t^4 - 
        36*D*t^5 + 18*D^2*t^5 + 972*D*mf2*t^5 - 486*D^2*mf2*t^5 - 
        162*D*t^6 + 81*D^2*t^6)*(d[3] - d[6] - d[7] - 
        d[2]*x[k[1]][1, {{6}, {2, 4, 7}, {3}}] + 
        d[7]*x[k[1]][1, {{6}, {2, 4, 7}, {3}}] + x[k[1]][2, 
         {{6}, {2, 4, 7}, {3}}] + d[2]*x[k[1]][2, {{6}, {2, 4, 7}, {3}}] - 
        d[4]*x[k[1]][2, {{6}, {2, 4, 7}, {3}}]))/(-2 + D)
 
Deltaint[{{6}, {2, 4, 7}, {3}}, {0, 1, 1, 1, 0, 1, 2}] = 
    -8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[1]][2, {{6}, {2, 4, 7}, {3}}] + 
     8*(D - 8*mf2^2 + 16*mf2*t - 8*t^2)*x[k[1]][1, {{6}, {2, 4, 7}, {3}}]*
      x[k[1]][2, {{6}, {2, 4, 7}, {3}}] + 
     8*(D - 8*mf2 + 8*mf2^2 + 8*t - 16*mf2*t + 8*t^2)*
      x[k[1]][2, {{6}, {2, 4, 7}, {3}}]^2
 
Deltaint[{{6}, {2, 4, 7}, {3}}, {0, 2, 1, 1, 0, 1, 1}] = 0
 
Deltaint[{{6}, {2, 4, 7}, {3}}, {0, 2, 1, 1, 0, 1, 2}] = 0
 
Deltaint[{{6}, {2, 5, 7}, {3}}, {0, 1, 1, 0, 1, 1, 1}] = 
    -4*(24*mf2 - 9*D*mf2 + D^2*mf2 - 24*t + 9*D*t - D^2*t + 8*mf2*t - 
       8*t^2) - 8*(-4*mf2 + D*mf2 + 4*t - D*t)*
      x[k[1]][1, {{6}, {2, 5, 7}, {3}}]^2 + 
     2*(8*mf2 - 2*D*mf2 + 3*D^2*mf2 + 16*mf2^2 + 8*t - 10*D*t + 
       3*D^2*t - 32*mf2*t + 8*D*mf2*t - 16*t^2 + 8*D*t^2)*
      x[k[1]][2, {{6}, {2, 5, 7}, {3}}] + 
     (8*(-4*mf2^3 + D*mf2^3 + 8*mf2*t - 2*D*mf2*t + 4*mf2^2*t - 
        D*mf2^2*t + 8*t^2 - 2*D*t^2 + 4*mf2*t^2 - D*mf2*t^2 - 4*t^3 + 
        D*t^3)*x[k[1]][2, {{6}, {2, 5, 7}, {3}}]^2)/(mf2 - t) + 
     x[k[1]][1, {{6}, {2, 5, 7}, {3}}]*
      (2*(-8*mf2 - 6*D*mf2 + 3*D^2*mf2 + 8*t + 6*D*t - 3*D^2*t - 
         16*mf2*t + 8*D*mf2*t + 16*t^2 - 8*D*t^2) + 
       8*(8*mf2 - 2*D*mf2 - 4*mf2^2 + D*mf2^2 + 8*t - 2*D*t + 8*mf2*t - 
         2*D*mf2*t - 4*t^2 + D*t^2)*x[k[1]][2, {{6}, {2, 5, 7}, {3}}])
 
Deltaint[{{6}, {2, 5, 7}, {3}}, {0, 1, 1, 0, 1, 1, 2}] = 
    -8*(-4*mf2^2 + 3*D*mf2^2 + 8*mf2*t - 6*D*mf2*t + 8*mf2^2*t - 4*t^2 + 
       3*D*t^2 - 16*mf2*t^2 + 8*t^3)*x[k[1]][1, {{6}, {2, 5, 7}, {3}}]*
      x[k[1]][2, {{6}, {2, 5, 7}, {3}}] - 
     8*(-4*mf2^2 + 3*D*mf2^2 + 8*mf2^2*t + 4*t^2 - 3*D*t^2 - 8*t^3)*
      x[k[1]][2, {{6}, {2, 5, 7}, {3}}]^2
 
Deltaint[{{6}, {2, 5, 7}, {3}}, {0, 2, 1, 0, 1, 1, 1}] = 0
 
Deltaint[{{6}, {2, 5, 7}, {3}}, {0, 2, 1, 0, 1, 1, 2}] = 0
 
Deltaint[{{6}, {4, 5, 7}, {3}}, {0, 0, 1, 1, 1, 1, 1}] = 
    (-2*(-4*D + D^2 + 144*mf2 - 46*D*mf2 + D^2*mf2 - 416*mf2^2 + 
        168*D*mf2^2 - 12*D^2*mf2^2 + 56*mf2^3 - 44*D*mf2^3 - 64*mf2^4 + 
        32*D*mf2^4 - 88*t + 26*D*t - D^2*t + 584*mf2*t - 
        220*D*mf2*t + 12*D^2*mf2*t - 312*mf2^2*t + 124*D*mf2^2*t + 
        192*mf2^3*t - 96*D*mf2^3*t - 56*t^2 + 12*D*t^2 + 264*mf2*t^2 - 
        84*D*mf2*t^2 - 192*mf2^2*t^2 + 96*D*mf2^2*t^2 - 8*t^3 + 
        4*D*t^3 + 64*mf2*t^3 - 32*D*mf2*t^3))/(-1 + 4*mf2) + 
     16*(-4 + D)*x[k[1]][1, {{6}, {4, 5, 7}, {3}}]^2 + 
     (2*(-2*D - D^2 + 32*mf2 - 10*D*mf2 + 5*D^2*mf2 - 128*mf2^2 + 
        86*D*mf2^2 - 3*D^2*mf2^2 - 32*mf2^3 - 56*D*mf2^3 - 
        4*D^2*mf2^3 + 16*mf2^4 - 8*D*mf2^4 - 64*mf2^5 + 32*D*mf2^5 - 
        10*D*t + D^2*t - 96*mf2*t + 60*D*mf2*t - 6*D^2*mf2*t + 
        368*mf2^2*t - 104*D*mf2^2*t + 8*D^2*mf2^2*t - 256*mf2^3*t + 
        128*D*mf2^3*t + 256*mf2^4*t - 128*D*mf2^4*t + 32*t^2 - 
        18*D*t^2 + D^2*t^2 - 256*mf2*t^2 + 120*D*mf2*t^2 - 
        4*D^2*mf2*t^2 + 480*mf2^2*t^2 - 240*D*mf2^2*t^2 - 384*mf2^3*t^2 + 
        192*D*mf2^3*t^2 + 48*t^3 - 24*D*t^3 - 256*mf2*t^3 + 
        128*D*mf2*t^3 + 256*mf2^2*t^3 - 128*D*mf2^2*t^3 + 16*t^4 - 
        8*D*t^4 - 64*mf2*t^4 + 32*D*mf2*t^4)*
       x[k[1]][2, {{6}, {4, 5, 7}, {3}}])/(-1 + 4*mf2) + 
     16*(-4*mf2 + D*mf2)*x[k[1]][2, {{6}, {4, 5, 7}, {3}}]^2 + 
     x[k[1]][1, {{6}, {4, 5, 7}, {3}}]*
      ((2*(-24 + 8*D + 2*D^2 + 96*mf2 - 22*D*mf2 - 9*D^2*mf2 + 
          16*mf2^2 - 40*D*mf2^2 + 4*D^2*mf2^2 + 16*mf2^3 - 8*D*mf2^3 - 
          64*mf2^4 + 32*D*mf2^4 + 16*t + 6*D*t + D^2*t - 16*mf2*t - 
          32*D*mf2*t - 4*D^2*mf2*t - 112*mf2^2*t + 56*D*mf2^2*t + 
          192*mf2^3*t - 96*D*mf2^3*t + 8*D*t^2 + 112*mf2*t^2 - 
          56*D*mf2*t^2 - 192*mf2^2*t^2 + 96*D*mf2^2*t^2 - 16*t^3 + 
          8*D*t^3 + 64*mf2*t^3 - 32*D*mf2*t^3))/(-1 + 4*mf2) - 
       8*(-4 + D - 16*mf2 + 4*D*mf2)*x[k[1]][2, {{6}, {4, 5, 7}, {3}}])
 
Deltaint[{{6}, {4, 5, 7}, {3}}, {0, 0, 1, 1, 1, 1, 2}] = 
    16*(D + 4*mf2 + 4*t)*x[k[1]][1, {{6}, {4, 5, 7}, {3}}]^2 - 
     (8*(-2 + D + 12*mf2 - 6*D*mf2 - 12*mf2^2 + 8*D*mf2^2 - 40*mf2^3 + 
        64*mf2^4 + 4*t - 48*mf2*t + 144*mf2^2*t - 128*mf2^3*t + 4*t^2 - 
        40*mf2*t^2 + 64*mf2^2*t^2)*x[k[1]][2, {{6}, {4, 5, 7}, {3}}])/
      (-1 + 4*mf2) - 8*(-D - 8*mf2 + 2*D*mf2 + 24*mf2^2 - 16*mf2^3 - 
       8*t + 16*mf2*t - 8*t^2 + 16*mf2*t^2)*x[k[1]][2, {{6}, {4, 5, 7}, {3}}]^
       2 + x[k[1]][1, {{6}, {4, 5, 7}, {3}}]*
      ((-8*(2 - D - 8*mf2 + 4*D*mf2 - 4*mf2^2 + 32*mf2^3 - 4*t + 
          40*mf2*t - 64*mf2^2*t - 4*t^2 + 32*mf2*t^2))/(-1 + 4*mf2) + 
       8*(-3*D - 16*mf2 + 4*D*mf2 + 24*mf2^2 - 16*t + 16*mf2*t - 8*t^2)*
        x[k[1]][2, {{6}, {4, 5, 7}, {3}}])
 
Deltaint[{{6}, {2, 4, 5, 7}, {3}}, {0, 1, 1, 1, 1, 1, 1}] = 
    -4*(-32*mf2 + 13*D*mf2 - D^2*mf2 + 16*mf2^3 + 32*t - 13*D*t + 
       D^2*t + 8*mf2*t - 48*mf2^2*t - 8*t^2 + 48*mf2*t^2 - 16*t^3) - 
     8*(D*mf2 + 8*mf2^3 - D*t + 8*mf2*t - 24*mf2^2*t - 8*t^2 + 
       24*mf2*t^2 - 8*t^3)*x[k[1]][1, {{6}, {2, 4, 5, 7}, {3}}]^2 - 
     8*(D*mf2 - 8*mf2^2 + 8*mf2^3 - D*t + 16*mf2*t - 24*mf2^2*t - 8*t^2 + 
       24*mf2*t^2 - 8*t^3)*x[k[1]][2, {{6}, {2, 4, 5, 7}, {3}}]^2 + 
     2*(24 - 2*D - D^2 - 32*mf2 + 2*D^2*mf2 - 48*mf2^2 - 16*D*mf2^2 + 
       32*mf2^3 + 32*D*mf2^3 - 16*t - 12*D*t + 144*mf2*t + 48*D*mf2*t - 
       96*mf2^2*t - 64*D*mf2^2*t - 64*t^2 - 16*D*t^2 + 96*mf2*t^2 + 
       32*D*mf2*t^2 - 32*t^3)*x[k[1]][3, {{6}, {2, 4, 5, 7}, {3}}] - 
     8*(-8*mf2 + 3*D*mf2 - 4*D*mf2^2 + 24*mf2^3 - D*t + 8*mf2*t + 
       4*D*mf2*t - 40*mf2^2*t - 8*t^2 + 24*mf2*t^2 - 8*t^3)*
      x[k[1]][3, {{6}, {2, 4, 5, 7}, {3}}]^2 + 
     x[k[1]][1, {{6}, {2, 4, 5, 7}, {3}}]*
      (2*(8*mf2 - 2*D*mf2 + D^2*mf2 + 16*D*mf2^3 - 8*t + 2*D*t - 
         D^2*t + 16*mf2*t + 8*D*mf2*t - 48*D*mf2^2*t - 16*t^2 - 
         8*D*t^2 + 48*D*mf2*t^2 - 16*D*t^3) + 
       16*(4 - D - 4*mf2 + D*mf2 - 4*mf2^2 + 8*mf2^3 - D*t + 12*mf2*t - 
         24*mf2^2*t - 8*t^2 + 24*mf2*t^2 - 8*t^3)*
        x[k[1]][2, {{6}, {2, 4, 5, 7}, {3}}] + 
       16*(-4 + D + 8*mf2 - 2*D*mf2 + 4*mf2^2 + D*mf2^2 - 12*mf2^3 + 
         D*t - 16*mf2*t - 2*D*mf2*t + 24*mf2^2*t + 4*t^2 + D*t^2 - 
         12*mf2*t^2)*x[k[1]][3, {{6}, {2, 4, 5, 7}, {3}}]) + 
     x[k[1]][2, {{6}, {2, 4, 5, 7}, {3}}]*
      (-2*(24 - 2*D - D^2 - 8*mf2 - 2*D*mf2 + D^2*mf2 - 32*mf2^2 - 
         16*D*mf2^2 + 16*D*mf2^3 - 24*t - 6*D*t - D^2*t + 80*mf2*t + 
         40*D*mf2*t - 48*D*mf2^2*t - 48*t^2 - 24*D*t^2 + 
         48*D*mf2*t^2 - 16*D*t^3) + 16*(-4*mf2 + 2*D*mf2 - 8*mf2^2 - 
         D*mf2^2 + 12*mf2^3 - D*t + 12*mf2*t + 2*D*mf2*t - 24*mf2^2*t - 
         4*t^2 - D*t^2 + 12*mf2*t^2)*x[k[1]][3, {{6}, {2, 4, 5, 7}, {3}}])
 
Deltaint[{{6}, {2, 4, 5, 7}, {3}}, {0, 1, 1, 1, 1, 1, 2}] = 
    8*(4 - D - 4*mf2 + D*mf2 - 16*mf2^2 + 16*mf2^3 - 4*t - D*t + 
       40*mf2*t - 48*mf2^2*t - 24*t^2 + 48*mf2*t^2 - 16*t^3)*
      x[k[1]][2, {{6}, {2, 4, 5, 7}, {3}}]^2 + 
     8*(-8 + 2*D + 16*mf2 - 4*D*mf2 + 28*mf2^2 + D*mf2^2 - 64*mf2^3 + 
       16*mf2^4 + 8*t + 2*D*t - 88*mf2*t - 2*D*mf2*t + 168*mf2^2*t - 
       64*mf2^3*t + 44*t^2 + D*t^2 - 144*mf2*t^2 + 96*mf2^2*t^2 + 40*t^3 - 
       64*mf2*t^3 + 16*t^4)*x[k[1]][2, {{6}, {2, 4, 5, 7}, {3}}]*
      x[k[1]][3, {{6}, {2, 4, 5, 7}, {3}}] - 
     8*(-4 + D + 12*mf2 - 3*D*mf2 + 8*mf2^2 + 2*D*mf2^2 - 48*mf2^3 + 
       32*mf2^4 + 4*t + D*t - 48*mf2*t - 2*D*mf2*t + 128*mf2^2*t - 
       96*mf2^3*t + 24*t^2 - 96*mf2*t^2 + 96*mf2^2*t^2 + 16*t^3 - 32*mf2*t^3)*
      x[k[1]][3, {{6}, {2, 4, 5, 7}, {3}}]^2 + 
     x[k[1]][1, {{6}, {2, 4, 5, 7}, {3}}]*
      (-8*(-4*mf2 + D*mf2 + 16*mf2^3 + 4*t - D*t + 8*mf2*t - 48*mf2^2*t - 
         8*t^2 + 48*mf2*t^2 - 16*t^3)*x[k[1]][2, {{6}, {2, 4, 5, 7}, {3}}] - 
       8*(4*mf2 - D*mf2 - 4*mf2^2 + D*mf2^2 - 16*mf2^3 + 16*mf2^4 - 4*t + 
         D*t - 2*D*mf2*t + 56*mf2^2*t - 64*mf2^3*t + 4*t^2 + D*t^2 - 
         64*mf2*t^2 + 96*mf2^2*t^2 + 24*t^3 - 64*mf2*t^3 + 16*t^4)*
        x[k[1]][3, {{6}, {2, 4, 5, 7}, {3}}])
 
Deltaint[{{6}, {2, 4, 5, 7}, {3}}, {0, 2, 1, 1, 1, 1, 1}] = 0
 
Deltaint[{{6}, {2, 4, 5, 7}, {3}}, {0, 2, 1, 1, 1, 1, 2}] = 0
 
Deltaint[{{1, 6}, {2}, {3}}, {1, 1, 1, 0, 0, 1, 0}] = 
    8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
     x[k[1]][1, {{1, 6}, {2}, {3}}]
 
Deltaint[{{1, 6}, {2}, {3}}, {1, 2, 1, 0, 0, 1, 0}] = 0
 
Deltaint[{{1, 6}, {4}, {3}}, {1, 0, 1, 1, 0, 1, 0}] = 
    2*(-40 + 36*D - 10*D^2 + D^3 + 16*mf2^2 - 24*D*mf2^2 + 
       4*D^2*mf2^2 + 16*t - 24*D*t + 4*D^2*t - 32*mf2*t + 
       48*D*mf2*t - 8*D^2*mf2*t + 16*t^2 - 24*D*t^2 + 4*D^2*t^2) - 
     16*(-2 + D)*x[k[2]][2, {{1, 6}, {4}, {3}}]
 
Deltaint[{{1, 6}, {5}, {3}}, {1, 0, 1, 0, 1, 1, 0}] = 0
 
Deltaint[{{1, 6}, {7}, {3}}, {1, 0, 1, 0, 0, 1, 1}] = 
    8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2) - 
     8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[1]][1, {{1, 6}, {7}, {3}}] - 
     (16*(-2*mf2 + D*mf2 - 4*mf2^2 + 2*D*mf2^2 + 8*mf2*t - 4*D*mf2*t - 
        4*t^2 + 2*D*t^2)*x[k[2]][2, {{1, 6}, {7}, {3}}])/(mf2 - t)^2
 
Deltaint[{{1, 6}, {7}, {3}}, {1, 0, 1, 0, 0, 1, 2}] = 0
 
Deltaint[{{1, 6}, {2, 4}, {3}}, {1, 1, 1, 1, 0, 1, 0}] = 
    -16*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2) + 
     (2*(-8 + 6*D - D^2 + 24*mf2 - 20*D*mf2 + 4*D^2*mf2 - 16*mf2^3 + 
        8*D*mf2^3 - 24*t + 20*D*t - 4*D^2*t - 16*mf2*t + 8*D*mf2*t + 
        48*mf2^2*t - 24*D*mf2^2*t + 16*t^2 - 8*D*t^2 - 48*mf2*t^2 + 
        24*D*mf2*t^2 + 16*t^3 - 8*D*t^3)*
       x[k[1]][1, {{1, 6}, {2, 4}, {3}}]^2)/(mf2 - t) + 
     x[k[1]][1, {{1, 6}, {2, 4}, {3}}]*
      ((4*(-8*mf2 - 2*D*mf2 + D^2*mf2 + 8*mf2^2 - 16*mf2^3 + 
          4*D*mf2^3 + 16*t + 2*D*t - D^2*t - 32*mf2*t + 4*D*mf2*t + 
          48*mf2^2*t - 12*D*mf2^2*t + 24*t^2 - 4*D*t^2 - 48*mf2*t^2 + 
          12*D*mf2*t^2 + 16*t^3 - 4*D*t^3))/(mf2 - t) + 
       2*(-104 + 68*D - 14*D^2 + D^3 + 112*mf2^2 - 40*D*mf2^2 + 
         4*D^2*mf2^2 + 112*t - 40*D*t + 4*D^2*t - 224*mf2*t + 
         80*D*mf2*t - 8*D^2*mf2*t + 112*t^2 - 40*D*t^2 + 4*D^2*t^2)*
        x[k[2]][2, {{1, 6}, {2, 4}, {3}}]) + 
     (64*(600*mf2^4 - 250*D*mf2^4 + 25*D^2*mf2^4 + 1680*mf2^5 - 
        700*D*mf2^5 + 70*D^2*mf2^5 + 1176*mf2^6 - 490*D*mf2^6 + 
        49*D^2*mf2^6 - 1440*mf2^3*t + 600*D*mf2^3*t - 60*D^2*mf2^3*t - 
        7056*mf2^4*t + 2940*D*mf2^4*t - 294*D^2*mf2^4*t - 7056*mf2^5*t + 
        2940*D*mf2^5*t - 294*D^2*mf2^5*t + 1104*mf2^2*t^2 - 
        460*D*mf2^2*t^2 + 46*D^2*mf2^2*t^2 + 11424*mf2^3*t^2 - 
        4760*D*mf2^3*t^2 + 476*D^2*mf2^3*t^2 + 17640*mf2^4*t^2 - 
        7350*D*mf2^4*t^2 + 735*D^2*mf2^4*t^2 - 288*mf2*t^3 + 
        120*D*mf2*t^3 - 12*D^2*mf2*t^3 - 8736*mf2^2*t^3 + 
        3640*D*mf2^2*t^3 - 364*D^2*mf2^2*t^3 - 23520*mf2^3*t^3 + 
        9800*D*mf2^3*t^3 - 980*D^2*mf2^3*t^3 + 24*t^4 - 10*D*t^4 + 
        D^2*t^4 + 3024*mf2*t^4 - 1260*D*mf2*t^4 + 126*D^2*mf2*t^4 + 
        17640*mf2^2*t^4 - 7350*D*mf2^2*t^4 + 735*D^2*mf2^2*t^4 - 
        336*t^5 + 140*D*t^5 - 14*D^2*t^5 - 7056*mf2*t^5 + 
        2940*D*mf2*t^5 - 294*D^2*mf2*t^5 + 1176*t^6 - 490*D*t^6 + 
        49*D^2*t^6)*(-d[1] - d[2] - d[1]*d[2] + d[3] + d[1]*d[4] + 
        d[2]*d[6] - d[4]*d[6] - x[k[1]][1, {{1, 6}, {2, 4}, {3}}]*
         x[k[2]][2, {{1, 6}, {2, 4}, {3}}]))/(-2 + D) + 
     (16*(600*mf2^4 - 250*D*mf2^4 + 25*D^2*mf2^4 + 2160*mf2^5 - 
        900*D*mf2^5 + 90*D^2*mf2^5 + 1944*mf2^6 - 810*D*mf2^6 + 
        81*D^2*mf2^6 - 960*mf2^3*t + 400*D*mf2^3*t - 40*D^2*mf2^3*t - 
        8208*mf2^4*t + 3420*D*mf2^4*t - 342*D^2*mf2^4*t - 11664*mf2^5*t + 
        4860*D*mf2^5*t - 486*D^2*mf2^5*t + 144*mf2^2*t^2 - 
        60*D*mf2^2*t^2 + 6*D^2*mf2^2*t^2 + 11232*mf2^3*t^2 - 
        4680*D*mf2^3*t^2 + 468*D^2*mf2^3*t^2 + 29160*mf2^4*t^2 - 
        12150*D*mf2^4*t^2 + 1215*D^2*mf2^4*t^2 + 192*mf2*t^3 - 
        80*D*mf2*t^3 + 8*D^2*mf2*t^3 - 6048*mf2^2*t^3 + 
        2520*D*mf2^2*t^3 - 252*D^2*mf2^2*t^3 - 38880*mf2^3*t^3 + 
        16200*D*mf2^3*t^3 - 1620*D^2*mf2^3*t^3 + 24*t^4 - 10*D*t^4 + 
        D^2*t^4 + 432*mf2*t^4 - 180*D*mf2*t^4 + 18*D^2*mf2*t^4 + 
        29160*mf2^2*t^4 - 12150*D*mf2^2*t^4 + 1215*D^2*mf2^2*t^4 + 
        432*t^5 - 180*D*t^5 + 18*D^2*t^5 - 11664*mf2*t^5 + 
        4860*D*mf2*t^5 - 486*D^2*mf2*t^5 + 1944*t^6 - 810*D*t^6 + 
        81*D^2*t^6)*(-d[1] - d[2] - d[1]*d[2] + d[3] + d[1]*d[4] + 
        d[2]*d[6] - d[4]*d[6] - x[k[1]][1, {{1, 6}, {2, 4}, {3}}]*
         x[k[2]][2, {{1, 6}, {2, 4}, {3}}]))/(-2 + D)
 
Deltaint[{{1, 6}, {2, 4}, {3}}, {1, 2, 1, 1, 0, 1, 0}] = 0
 
Deltaint[{{1, 6}, {2, 5}, {3}}, {1, 1, 1, 0, 1, 1, 0}] = 
    -16*(-4*mf2 + D*mf2 + 2*mf2^2 + 6*t - D*t - 4*mf2*t + 2*t^2)*
      x[k[1]][1, {{1, 6}, {2, 5}, {3}}] - 
     2*(-8 + 6*D - D^2 + 16*mf2 - 12*D*mf2 + 2*D^2*mf2 - 16*t + 
       12*D*t - 2*D^2*t)*x[k[1]][1, {{1, 6}, {2, 5}, {3}}]^2 + 
     (8*(200*mf2^6 - 150*D*mf2^6 + 25*D^2*mf2^6 + 720*mf2^7 - 
        540*D*mf2^7 + 90*D^2*mf2^7 + 648*mf2^8 - 486*D*mf2^8 + 
        81*D^2*mf2^8 - 720*mf2^5*t + 540*D*mf2^5*t - 90*D^2*mf2^5*t - 
        4176*mf2^6*t + 3132*D*mf2^6*t - 522*D^2*mf2^6*t - 5184*mf2^7*t + 
        3888*D*mf2^7*t - 648*D^2*mf2^7*t + 888*mf2^4*t^2 - 
        666*D*mf2^4*t^2 + 111*D^2*mf2^4*t^2 + 9936*mf2^5*t^2 - 
        7452*D*mf2^5*t^2 + 1242*D^2*mf2^5*t^2 + 18144*mf2^6*t^2 - 
        13608*D*mf2^6*t^2 + 2268*D^2*mf2^6*t^2 - 352*mf2^3*t^3 + 
        264*D*mf2^3*t^3 - 44*D^2*mf2^3*t^3 - 12240*mf2^4*t^3 + 
        9180*D*mf2^4*t^3 - 1530*D^2*mf2^4*t^3 - 36288*mf2^5*t^3 + 
        27216*D*mf2^5*t^3 - 4536*D^2*mf2^5*t^3 - 72*mf2^2*t^4 + 
        54*D*mf2^2*t^4 - 9*D^2*mf2^2*t^4 + 7920*mf2^3*t^4 - 
        5940*D*mf2^3*t^4 + 990*D^2*mf2^3*t^4 + 45360*mf2^4*t^4 - 
        34020*D*mf2^4*t^4 + 5670*D^2*mf2^4*t^4 + 48*mf2*t^5 - 
        36*D*mf2*t^5 + 6*D^2*mf2*t^5 - 2160*mf2^2*t^5 + 
        1620*D*mf2^2*t^5 - 270*D^2*mf2^2*t^5 - 36288*mf2^3*t^5 + 
        27216*D*mf2^3*t^5 - 4536*D^2*mf2^3*t^5 + 8*t^6 - 6*D*t^6 + 
        D^2*t^6 - 144*mf2*t^6 + 108*D*mf2*t^6 - 18*D^2*mf2*t^6 + 
        18144*mf2^2*t^6 - 13608*D*mf2^2*t^6 + 2268*D^2*mf2^2*t^6 + 
        144*t^7 - 108*D*t^7 + 18*D^2*t^7 - 5184*mf2*t^7 + 
        3888*D*mf2*t^7 - 648*D^2*mf2*t^7 + 648*t^8 - 486*D*t^8 + 
        81*D^2*t^8)*(d[1] - (t*d[1]^2 - 2*t*d[1]*d[6] + t*d[6]^2 - 
          mf2^2*d[1]*x[k[1]][1, {{1, 6}, {2, 5}, {3}}] + 
          2*mf2*t*d[1]*x[k[1]][1, {{1, 6}, {2, 5}, {3}}] - 
          t^2*d[1]*x[k[1]][1, {{1, 6}, {2, 5}, {3}}] + 
          mf2^2*d[6]*x[k[1]][1, {{1, 6}, {2, 5}, {3}}] - 
          2*mf2*t*d[6]*x[k[1]][1, {{1, 6}, {2, 5}, {3}}] + 
          t^2*d[6]*x[k[1]][1, {{1, 6}, {2, 5}, {3}}])/(mf2 - t)^2))/
      ((-2 + D)*((5*mf2^2 + 9*mf2^3 - 19*mf2^2*t + 11*mf2*t^2 - t^3)^2 - 
        (-mf2^2 - 7*mf2^3 - 10*mf2^4 + 13*mf2^2*t + 40*mf2^3*t - 5*mf2*t^2 - 
          60*mf2^2*t^2 - t^3 + 40*mf2*t^3 - 10*t^4)^2 - 
        (5*mf2^2 + 7*mf2^3 - 2*mf2^4 - 15*mf2^2*t + 8*mf2^3*t + 9*mf2*t^2 - 
          12*mf2^2*t^2 - t^3 + 8*mf2*t^3 - 2*t^4)^2 + 
        (-mf2^2 + 3*mf2^3 + 8*mf2^4 - 5*mf2^2*t - 32*mf2^3*t + mf2*t^2 + 
          48*mf2^2*t^2 + t^3 - 32*mf2*t^3 + 8*t^4)^2)) + 
     (32*(392*mf2^6 - 294*D*mf2^6 + 49*D^2*mf2^6 + 1232*mf2^7 - 
        924*D*mf2^7 + 154*D^2*mf2^7 + 968*mf2^8 - 726*D*mf2^8 + 
        121*D^2*mf2^8 + 224*mf2^4*t - 168*D*mf2^4*t + 28*D^2*mf2^4*t - 
        880*mf2^5*t + 660*D*mf2^5*t - 110*D^2*mf2^5*t - 6864*mf2^6*t + 
        5148*D*mf2^6*t - 858*D^2*mf2^6*t - 7744*mf2^7*t + 
        5808*D*mf2^7*t - 968*D^2*mf2^7*t + 32*mf2^2*t^2 - 
        24*D*mf2^2*t^2 + 4*D^2*mf2^2*t^2 - 352*mf2^3*t^2 + 
        264*D*mf2^3*t^2 - 44*D^2*mf2^3*t^2 - 328*mf2^4*t^2 + 
        246*D*mf2^4*t^2 - 41*D^2*mf2^4*t^2 + 15312*mf2^5*t^2 - 
        11484*D*mf2^5*t^2 + 1914*D^2*mf2^5*t^2 + 27104*mf2^6*t^2 - 
        20328*D*mf2^6*t^2 + 3388*D^2*mf2^6*t^2 + 32*mf2^2*t^3 - 
        24*D*mf2^2*t^3 + 4*D^2*mf2^2*t^3 + 2272*mf2^3*t^3 - 
        1704*D*mf2^3*t^3 + 284*D^2*mf2^3*t^3 - 16720*mf2^4*t^3 + 
        12540*D*mf2^4*t^3 - 2090*D^2*mf2^4*t^3 - 54208*mf2^5*t^3 + 
        40656*D*mf2^5*t^3 - 6776*D^2*mf2^5*t^3 + 96*mf2*t^4 - 
        72*D*mf2*t^4 + 12*D^2*mf2*t^4 - 1928*mf2^2*t^4 + 
        1446*D*mf2^2*t^4 - 241*D^2*mf2^2*t^4 + 7920*mf2^3*t^4 - 
        5940*D*mf2^3*t^4 + 990*D^2*mf2^3*t^4 + 67760*mf2^4*t^4 - 
        50820*D*mf2^4*t^4 + 8470*D^2*mf2^4*t^4 + 400*mf2*t^5 - 
        300*D*mf2*t^5 + 50*D^2*mf2*t^5 + 528*mf2^2*t^5 - 
        396*D*mf2^2*t^5 + 66*D^2*mf2^2*t^5 - 54208*mf2^3*t^5 + 
        40656*D*mf2^3*t^5 - 6776*D^2*mf2^3*t^5 + 72*t^6 - 54*D*t^6 + 
        9*D^2*t^6 - 1936*mf2*t^6 + 1452*D*mf2*t^6 - 242*D^2*mf2*t^6 + 
        27104*mf2^2*t^6 - 20328*D*mf2^2*t^6 + 3388*D^2*mf2^2*t^6 + 
        528*t^7 - 396*D*t^7 + 66*D^2*t^7 - 7744*mf2*t^7 + 
        5808*D*mf2*t^7 - 968*D^2*mf2*t^7 + 968*t^8 - 726*D*t^8 + 
        121*D^2*t^8)*(d[1] - (t*d[1]^2 - 2*t*d[1]*d[6] + t*d[6]^2 - 
          mf2^2*d[1]*x[k[1]][1, {{1, 6}, {2, 5}, {3}}] + 
          2*mf2*t*d[1]*x[k[1]][1, {{1, 6}, {2, 5}, {3}}] - 
          t^2*d[1]*x[k[1]][1, {{1, 6}, {2, 5}, {3}}] + 
          mf2^2*d[6]*x[k[1]][1, {{1, 6}, {2, 5}, {3}}] - 
          2*mf2*t*d[6]*x[k[1]][1, {{1, 6}, {2, 5}, {3}}] + 
          t^2*d[6]*x[k[1]][1, {{1, 6}, {2, 5}, {3}}])/(mf2 - t)^2))/
      ((-2 + D)*(mf2 - t)^4*
       ((-4*(-mf2^2 + 5*mf2^3 + 10*mf2^4 + 2*mf2*t - 7*mf2^2*t - 40*mf2^3*t - 
            mf2*t^2 + 60*mf2^2*t^2 + 3*t^3 - 40*mf2*t^3 + 10*t^4)^2)/
         (mf2 - t)^4 + (4*(mf2^2 + 9*mf2^3 + 12*mf2^4 + 2*mf2*t - 
            15*mf2^2*t - 48*mf2^3*t + 3*mf2*t^2 + 72*mf2^2*t^2 + 3*t^3 - 
            48*mf2*t^3 + 12*t^4)^2)/(mf2 - t)^4 + 
        (4*(7*mf2^4 + 11*mf2^5 + 2*mf2^2*t - 10*mf2^3*t - 43*mf2^4*t - 
            mf2^2*t^2 + 62*mf2^3*t^2 + 4*mf2*t^3 - 38*mf2^2*t^3 + 7*mf2*t^4 + 
            t^5)^2)/(mf2 - t)^8 - (4*(7*mf2^4 + 13*mf2^5 + 2*mf2^6 + 
            2*mf2^2*t - 10*mf2^3*t - 51*mf2^4*t - 12*mf2^5*t - mf2^2*t^2 + 
            74*mf2^3*t^2 + 30*mf2^4*t^2 + 4*mf2*t^3 - 46*mf2^2*t^3 - 
            40*mf2^3*t^3 + 9*mf2*t^4 + 30*mf2^2*t^4 + t^5 - 12*mf2*t^5 + 
            2*t^6)^2)/(mf2 - t)^8)) - 8*(8*mf2 - 3*D*mf2 - 12*mf2^2 + 
       4*D*mf2^2 - 8*t + 3*D*t + 24*mf2*t - 8*D*mf2*t - 12*t^2 + 
       4*D*t^2)*x[k[2]][2, {{1, 6}, {2, 5}, {3}}]
 
Deltaint[{{1, 6}, {2, 5}, {3}}, {1, 2, 1, 0, 1, 1, 0}] = 0
 
Deltaint[{{1, 6}, {2, 7}, {3}}, {1, 1, 1, 0, 0, 1, 1}] = 0
 
Deltaint[{{1, 6}, {2, 7}, {3}}, {1, 1, 1, 0, 0, 1, 2}] = 0
 
Deltaint[{{1, 6}, {2, 7}, {3}}, {1, 2, 1, 0, 0, 1, 1}] = 0
 
Deltaint[{{1, 6}, {2, 7}, {3}}, {1, 2, 1, 0, 0, 1, 2}] = 0
 
Deltaint[{{1, 6}, {4, 5}, {3}}, {1, 0, 1, 1, 1, 1, 0}] = 
    (-4*(-8 + 4*D + 60*mf2 - 26*D*mf2 + D^2*mf2 - 52*mf2^2 + 
        18*D*mf2^2 - 12*mf2^3 + 2*D*mf2^3 - 60*t + 26*D*t - D^2*t + 
        92*mf2*t - 34*D*mf2*t + 36*mf2^2*t - 6*D*mf2^2*t - 40*t^2 + 
        16*D*t^2 - 36*mf2*t^2 + 6*D*mf2*t^2 + 12*t^3 - 2*D*t^3))/
      (-1 + 2*mf2 - 2*t) + (2*(8 - 6*D + D^2 - 16*mf2 + 12*D*mf2 - 
        2*D^2*mf2 + 8*mf2^2 - 6*D*mf2^2 + D^2*mf2^2 + 16*t - 12*D*t + 
        2*D^2*t - 16*mf2*t + 12*D*mf2*t - 2*D^2*mf2*t + 8*t^2 - 
        6*D*t^2 + D^2*t^2)*x[k[1]][1, {{1, 6}, {4, 5}, {3}}]^2)/
      (mf2 - t) + (2*(80*mf2 - 34*D*mf2 + 3*D^2*mf2 - 152*mf2^2 + 
        66*D*mf2^2 - 5*D^2*mf2^2 + 64*mf2^3 - 36*D*mf2^3 + 
        2*D^2*mf2^3 + 8*mf2^4 + 4*D*mf2^4 - 64*t + 34*D*t - 3*D^2*t + 
        280*mf2*t - 136*D*mf2*t + 10*D^2*mf2*t - 184*mf2^2*t + 
        112*D*mf2^2*t - 6*D^2*mf2^2*t - 32*mf2^3*t - 16*D*mf2^3*t - 
        128*t^2 + 70*D*t^2 - 5*D^2*t^2 + 176*mf2*t^2 - 116*D*mf2*t^2 + 
        6*D^2*mf2*t^2 + 48*mf2^2*t^2 + 24*D*mf2^2*t^2 - 56*t^3 + 
        40*D*t^3 - 2*D^2*t^3 - 32*mf2*t^3 - 16*D*mf2*t^3 + 8*t^4 + 
        4*D*t^4)*x[k[1]][3, {{1, 6}, {4, 5}, {3}}])/(-1 + 2*mf2 - 2*t) - 
     2*(-8*mf2 + 6*D*mf2 - D^2*mf2 + 8*mf2^3 - 6*D*mf2^3 + 
       D^2*mf2^3 - 8*t + 6*D*t - D^2*t + 16*mf2*t - 12*D*mf2*t + 
       2*D^2*mf2*t - 24*mf2^2*t + 18*D*mf2^2*t - 3*D^2*mf2^2*t - 
       16*t^2 + 12*D*t^2 - 2*D^2*t^2 + 24*mf2*t^2 - 18*D*mf2*t^2 + 
       3*D^2*mf2*t^2 - 8*t^3 + 6*D*t^3 - D^2*t^3)*
      x[k[1]][3, {{1, 6}, {4, 5}, {3}}]^2 + x[k[1]][1, {{1, 6}, {4, 5}, {3}}]*
      ((2*(-80*mf2 + 34*D*mf2 - 3*D^2*mf2 + 184*mf2^2 - 66*D*mf2^2 + 
          5*D^2*mf2^2 - 112*mf2^3 + 28*D*mf2^3 - 2*D^2*mf2^3 + 
          8*mf2^4 + 4*D*mf2^4 + 96*t - 34*D*t + 3*D^2*t - 392*mf2*t + 
          128*D*mf2*t - 10*D^2*mf2*t + 344*mf2^2*t - 80*D*mf2^2*t + 
          6*D^2*mf2^2*t - 32*mf2^3*t - 16*D*mf2^3*t + 208*t^2 - 
          62*D*t^2 + 5*D^2*t^2 - 352*mf2*t^2 + 76*D*mf2*t^2 - 
          6*D^2*mf2*t^2 + 48*mf2^2*t^2 + 24*D*mf2^2*t^2 + 120*t^3 - 
          24*D*t^3 + 2*D^2*t^3 - 32*mf2*t^3 - 16*D*mf2*t^3 + 8*t^4 + 
          4*D*t^4))/((-1 + 2*mf2 - 2*t)*(mf2 - t)) + 
       (4*(-8*mf2 + 6*D*mf2 - D^2*mf2 + 8*mf2^2 - 6*D*mf2^2 + 
          D^2*mf2^2 - 8*mf2*t + 6*D*mf2*t - D^2*mf2*t)*
         x[k[1]][3, {{1, 6}, {4, 5}, {3}}])/(mf2 - t)) + 
     8*(8 - 3*D - 12*mf2 + 4*D*mf2 + 12*t - 4*D*t)*
      x[k[2]][2, {{1, 6}, {4, 5}, {3}}] + 
     (8*(-8*mf2 + 3*D*mf2 + 28*mf2^2 - 10*D*mf2^2 - 16*mf2^3 + 
        6*D*mf2^3 + 16*t - 6*D*t - 60*mf2*t + 22*D*mf2*t + 48*mf2^2*t - 
        18*D*mf2^2*t + 32*t^2 - 12*D*t^2 - 48*mf2*t^2 + 18*D*mf2*t^2 + 
        16*t^3 - 6*D*t^3)*x[k[2]][3, {{1, 6}, {4, 5}, {3}}])/(mf2 - t)
 
Deltaint[{{1, 6}, {4, 7}, {3}}, {1, 0, 1, 1, 0, 1, 1}] = 
    (-8*(-30 + 16*D - 2*D^2 + 42*mf2 - 23*D*mf2 + 3*D^2*mf2 + 
        38*mf2^2 - 7*D*mf2^2 - 64*mf2^3 + 12*D*mf2^3 - 4*t + 16*D*t - 
        3*D^2*t - 140*mf2*t + 26*D*mf2*t + 192*mf2^2*t - 36*D*mf2^2*t + 
        102*t^2 - 19*D*t^2 - 192*mf2*t^2 + 36*D*mf2*t^2 + 64*t^3 - 
        12*D*t^3))/(-1 + 2*mf2 - 2*t) - 
     2*(16 - 14*D + 3*D^2 - 16*mf2^2 + 8*D*mf2^2 - 16*t + 8*D*t + 
       32*mf2*t - 16*D*mf2*t - 16*t^2 + 8*D*t^2)*
      x[k[1]][1, {{1, 6}, {4, 7}, {3}}]^2 - 
     (64*(-50*mf2^4 + 25*D*mf2^4 - 180*mf2^5 + 90*D*mf2^5 - 162*mf2^6 + 
        81*D*mf2^6 + 80*mf2^3*t - 40*D*mf2^3*t + 684*mf2^4*t - 
        342*D*mf2^4*t + 972*mf2^5*t - 486*D*mf2^5*t - 12*mf2^2*t^2 + 
        6*D*mf2^2*t^2 - 936*mf2^3*t^2 + 468*D*mf2^3*t^2 - 
        2430*mf2^4*t^2 + 1215*D*mf2^4*t^2 - 16*mf2*t^3 + 8*D*mf2*t^3 + 
        504*mf2^2*t^3 - 252*D*mf2^2*t^3 + 3240*mf2^3*t^3 - 
        1620*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 36*mf2*t^4 + 18*D*mf2*t^4 - 
        2430*mf2^2*t^4 + 1215*D*mf2^2*t^4 - 36*t^5 + 18*D*t^5 + 
        972*mf2*t^5 - 486*D*mf2*t^5 - 162*t^6 + 81*D*t^6)*
       (d[1] + d[1]*x[k[1]][1, {{1, 6}, {4, 7}, {3}}] - 
        d[6]*x[k[1]][1, {{1, 6}, {4, 7}, {3}}]))/
      ((-2 + D)*((-5*mf2 - 9*mf2^2 + 18*mf2*t - 9*t^2)^2 - 
        (-5*mf2 - 7*mf2^2 + 14*mf2*t - 7*t^2)^2)) - 
     (256*(-50*mf2^4 + 25*D*mf2^4 - 140*mf2^5 + 70*D*mf2^5 - 98*mf2^6 + 
        49*D*mf2^6 + 120*mf2^3*t - 60*D*mf2^3*t + 588*mf2^4*t - 
        294*D*mf2^4*t + 588*mf2^5*t - 294*D*mf2^5*t - 92*mf2^2*t^2 + 
        46*D*mf2^2*t^2 - 952*mf2^3*t^2 + 476*D*mf2^3*t^2 - 
        1470*mf2^4*t^2 + 735*D*mf2^4*t^2 + 24*mf2*t^3 - 12*D*mf2*t^3 + 
        728*mf2^2*t^3 - 364*D*mf2^2*t^3 + 1960*mf2^3*t^3 - 
        980*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 252*mf2*t^4 + 126*D*mf2*t^4 - 
        1470*mf2^2*t^4 + 735*D*mf2^2*t^4 + 28*t^5 - 14*D*t^5 + 
        588*mf2*t^5 - 294*D*mf2*t^5 - 98*t^6 + 49*D*t^6)*
       (d[1] + d[1]*x[k[1]][1, {{1, 6}, {4, 7}, {3}}] - 
        d[6]*x[k[1]][1, {{1, 6}, {4, 7}, {3}}]))/
      ((-2 + D)*(4*(5*mf2 + 7*mf2^2 - 14*mf2*t + 7*t^2)^2 - 
        4*(5*mf2 + 9*mf2^2 - 18*mf2*t + 9*t^2)^2)) + 
     8*(12 - 6*D + D^2 - 24*mf2^2 + 4*D*mf2^2 - 24*t + 4*D*t + 
       48*mf2*t - 8*D*mf2*t - 24*t^2 + 4*D*t^2)*
      x[k[2]][2, {{1, 6}, {4, 7}, {3}}] - 16*(-2 + D)*
      x[k[2]][2, {{1, 6}, {4, 7}, {3}}]^2 + x[k[1]][1, {{1, 6}, {4, 7}, {3}}]*
      ((-2*(-104 + 54*D - 7*D^2 + 136*mf2 - 72*D*mf2 + 10*D^2*mf2 + 
          104*mf2^2 - 20*D*mf2^2 - 160*mf2^3 + 32*D*mf2^3 - 32*t + 
          52*D*t - 10*D^2*t - 368*mf2*t + 72*D*mf2*t + 480*mf2^2*t - 
          96*D*mf2^2*t + 264*t^2 - 52*D*t^2 - 480*mf2*t^2 + 
          96*D*mf2*t^2 + 160*t^3 - 32*D*t^3))/(-1 + 2*mf2 - 2*t) + 
       32*x[k[2]][2, {{1, 6}, {4, 7}, {3}}]) - 
     (512*(25*mf2^4 + 70*mf2^5 + 49*mf2^6 - 60*mf2^3*t - 294*mf2^4*t - 
        294*mf2^5*t + 46*mf2^2*t^2 + 476*mf2^3*t^2 + 735*mf2^4*t^2 - 
        12*mf2*t^3 - 364*mf2^2*t^3 - 980*mf2^3*t^3 + t^4 + 126*mf2*t^4 + 
        735*mf2^2*t^4 - 14*t^5 - 294*mf2*t^5 + 49*t^6)*
       (1 + d[3] + d[1]*d[4] - d[6] - d[4]*d[6] - d[7] - d[1]*d[7] + 
        d[6]*d[7] + x[k[1]][1, {{1, 6}, {4, 7}, {3}}] - 
        x[k[2]][2, {{1, 6}, {4, 7}, {3}}] - 
        d[1]*x[k[2]][2, {{1, 6}, {4, 7}, {3}}] + 
        d[6]*x[k[2]][2, {{1, 6}, {4, 7}, {3}}] - 
        x[k[1]][1, {{1, 6}, {4, 7}, {3}}]*x[k[2]][2, {{1, 6}, {4, 7}, {3}}]))/
      (-2 + D) - (128*(25*mf2^4 + 90*mf2^5 + 81*mf2^6 - 40*mf2^3*t - 
        342*mf2^4*t - 486*mf2^5*t + 6*mf2^2*t^2 + 468*mf2^3*t^2 + 
        1215*mf2^4*t^2 + 8*mf2*t^3 - 252*mf2^2*t^3 - 1620*mf2^3*t^3 + t^4 + 
        18*mf2*t^4 + 1215*mf2^2*t^4 + 18*t^5 - 486*mf2*t^5 + 81*t^6)*
       (1 + d[3] + d[1]*d[4] - d[6] - d[4]*d[6] - d[7] - d[1]*d[7] + 
        d[6]*d[7] + x[k[1]][1, {{1, 6}, {4, 7}, {3}}] - 
        x[k[2]][2, {{1, 6}, {4, 7}, {3}}] - 
        d[1]*x[k[2]][2, {{1, 6}, {4, 7}, {3}}] + 
        d[6]*x[k[2]][2, {{1, 6}, {4, 7}, {3}}] - 
        x[k[1]][1, {{1, 6}, {4, 7}, {3}}]*x[k[2]][2, {{1, 6}, {4, 7}, {3}}]))/
      (-2 + D) - (64*(-50*mf2^4 + 25*D*mf2^4 - 180*mf2^5 + 90*D*mf2^5 - 
        162*mf2^6 + 81*D*mf2^6 + 80*mf2^3*t - 40*D*mf2^3*t + 
        684*mf2^4*t - 342*D*mf2^4*t + 972*mf2^5*t - 486*D*mf2^5*t - 
        12*mf2^2*t^2 + 6*D*mf2^2*t^2 - 936*mf2^3*t^2 + 468*D*mf2^3*t^2 - 
        2430*mf2^4*t^2 + 1215*D*mf2^4*t^2 - 16*mf2*t^3 + 8*D*mf2*t^3 + 
        504*mf2^2*t^3 - 252*D*mf2^2*t^3 + 3240*mf2^3*t^3 - 
        1620*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 36*mf2*t^4 + 18*D*mf2*t^4 - 
        2430*mf2^2*t^4 + 1215*D*mf2^2*t^4 - 36*t^5 + 18*D*t^5 + 
        972*mf2*t^5 - 486*D*mf2*t^5 - 162*t^6 + 81*D*t^6)*
       (d[4] - x[k[2]][2, {{1, 6}, {4, 7}, {3}}] - 
        d[4]*x[k[2]][2, {{1, 6}, {4, 7}, {3}}] + 
        d[7]*x[k[2]][2, {{1, 6}, {4, 7}, {3}}] + 
        x[k[2]][2, {{1, 6}, {4, 7}, {3}}]^2))/
      ((-2 + D)*((-5*mf2 - 9*mf2^2 + 18*mf2*t - 9*t^2)^2 - 
        (-5*mf2 - 7*mf2^2 + 14*mf2*t - 7*t^2)^2)) - 
     (256*(-50*mf2^4 + 25*D*mf2^4 - 140*mf2^5 + 70*D*mf2^5 - 98*mf2^6 + 
        49*D*mf2^6 + 120*mf2^3*t - 60*D*mf2^3*t + 588*mf2^4*t - 
        294*D*mf2^4*t + 588*mf2^5*t - 294*D*mf2^5*t - 92*mf2^2*t^2 + 
        46*D*mf2^2*t^2 - 952*mf2^3*t^2 + 476*D*mf2^3*t^2 - 
        1470*mf2^4*t^2 + 735*D*mf2^4*t^2 + 24*mf2*t^3 - 12*D*mf2*t^3 + 
        728*mf2^2*t^3 - 364*D*mf2^2*t^3 + 1960*mf2^3*t^3 - 
        980*D*mf2^3*t^3 - 2*t^4 + D*t^4 - 252*mf2*t^4 + 126*D*mf2*t^4 - 
        1470*mf2^2*t^4 + 735*D*mf2^2*t^4 + 28*t^5 - 14*D*t^5 + 
        588*mf2*t^5 - 294*D*mf2*t^5 - 98*t^6 + 49*D*t^6)*
       (d[4] - x[k[2]][2, {{1, 6}, {4, 7}, {3}}] - 
        d[4]*x[k[2]][2, {{1, 6}, {4, 7}, {3}}] + 
        d[7]*x[k[2]][2, {{1, 6}, {4, 7}, {3}}] + 
        x[k[2]][2, {{1, 6}, {4, 7}, {3}}]^2))/
      ((-2 + D)*(4*(5*mf2 + 7*mf2^2 - 14*mf2*t + 7*t^2)^2 - 
        4*(5*mf2 + 9*mf2^2 - 18*mf2*t + 9*t^2)^2))
 
Deltaint[{{1, 6}, {4, 7}, {3}}, {1, 0, 1, 1, 0, 1, 2}] = 0
 
Deltaint[{{1, 6}, {5, 7}, {3}}, {1, 0, 1, 0, 1, 1, 1}] = 
    (-4*(20*mf2 - 10*D*mf2 + D^2*mf2 - 4*mf2^2 + 2*D*mf2^2 - 12*mf2^3 + 
        2*D*mf2^3 - 20*t + 10*D*t - D^2*t - 4*mf2*t - 2*D*mf2*t + 
        36*mf2^2*t - 6*D*mf2^2*t + 8*t^2 - 36*mf2*t^2 + 6*D*mf2*t^2 + 
        12*t^3 - 2*D*t^3))/(-1 + 2*mf2 - 2*t) - 
     (2*(48*mf2 - 26*D*mf2 + 3*D^2*mf2 - 24*mf2^2 + 16*D*mf2^2 - 
        2*D^2*mf2^2 - 24*mf2^3 + 4*D*mf2^3 - 48*t + 26*D*t - 
        3*D^2*t + 24*mf2*t - 28*D*mf2*t + 4*D^2*mf2*t + 72*mf2^2*t - 
        12*D*mf2^2*t + 12*D*t^2 - 2*D^2*t^2 - 72*mf2*t^2 + 
        12*D*mf2*t^2 + 24*t^3 - 4*D*t^3)*x[k[1]][1, 
        {{1, 6}, {5, 7}, {3}}])/(-1 + 2*mf2 - 2*t) + 
     2*(8*mf2 - 6*D*mf2 + D^2*mf2 - 8*t + 6*D*t - D^2*t)*
      x[k[1]][1, {{1, 6}, {5, 7}, {3}}]^2
 
Deltaint[{{1, 6}, {5, 7}, {3}}, {1, 0, 1, 0, 1, 1, 2}] = 0
 
Deltaint[{{1, 6}, {2, 4, 5}, {3}}, {1, 1, 1, 1, 1, 1, 0}] = 
    -16*(-2*mf2 + D*mf2 + 4*mf2^3 + 2*t - D*t + 4*mf2*t - 12*mf2^2*t - 
       4*t^2 + 12*mf2*t^2 - 4*t^3) + 32*(-2*mf2^2 + D*mf2^2 - 2*t + D*t + 
       4*mf2*t - 2*D*mf2*t + 2*mf2^2*t + D*t^2 - 4*mf2*t^2 + 2*t^3)*
      x[k[2]][3, {{1, 6}, {2, 4, 5}, {3}}] - 
     (16*(-8*mf2^4 + 3*D*mf2^4 - 16*mf2^2*t + 6*D*mf2^2*t + 32*mf2^3*t - 
        12*D*mf2^3*t - 8*t^2 + 3*D*t^2 + 32*mf2*t^2 - 12*D*mf2*t^2 - 
        48*mf2^2*t^2 + 18*D*mf2^2*t^2 - 16*t^3 + 6*D*t^3 + 32*mf2*t^3 - 
        12*D*mf2*t^3 - 8*t^4 + 3*D*t^4)*
       x[k[2]][3, {{1, 6}, {2, 4, 5}, {3}}]^2)/(mf2 - t) + 
     x[k[1]][1, {{1, 6}, {2, 4, 5}, {3}}]^2*
      (-2*(8 - 6*D + D^2 - 8*mf2 + 4*D*mf2 - 16*mf2^3 + 8*D*mf2^3 + 
         8*t - 4*D*t - 16*mf2*t + 8*D*mf2*t + 48*mf2^2*t - 
         24*D*mf2^2*t + 16*t^2 - 8*D*t^2 - 48*mf2*t^2 + 24*D*mf2*t^2 + 
         16*t^3 - 8*D*t^3) - (4*(-8*mf2^2 + 6*D*mf2^2 - D^2*mf2^2 + 
          8*mf2^3 - 6*D*mf2^3 + D^2*mf2^3 - 8*t + 6*D*t - D^2*t + 
          24*mf2*t - 18*D*mf2*t + 3*D^2*mf2*t - 24*mf2^2*t + 
          18*D*mf2^2*t - 3*D^2*mf2^2*t - 16*t^2 + 12*D*t^2 - 
          2*D^2*t^2 + 24*mf2*t^2 - 18*D*mf2*t^2 + 3*D^2*mf2*t^2 - 
          8*t^3 + 6*D*t^3 - D^2*t^3)*x[k[2]][3, {{1, 6}, {2, 4, 5}, 
           {3}}])/(mf2 - t)) + x[k[1]][3, {{1, 6}, {2, 4, 5}, {3}}]*
      (-32*(-mf2^2 - mf2^3 + 2*mf2^4 + mf2*t + 5*mf2^2*t - 8*mf2^3*t - 
         7*mf2*t^2 + 12*mf2^2*t^2 + 3*t^3 - 8*mf2*t^3 + 2*t^4) - 
       16*(4*mf2^3 - D*mf2^3 + 4*mf2^4 + 4*mf2*t - D*mf2*t - 4*mf2^2*t + 
         3*D*mf2^2*t - 16*mf2^3*t + D*t^2 - 4*mf2*t^2 - 3*D*mf2*t^2 + 
         24*mf2^2*t^2 + 4*t^3 + D*t^3 - 16*mf2*t^3 + 4*t^4)*
        x[k[2]][3, {{1, 6}, {2, 4, 5}, {3}}]) + 
     x[k[1]][3, {{1, 6}, {2, 4, 5}, {3}}]^2*
      (-2*(8*mf2^2 - 6*D*mf2^2 + D^2*mf2^2 - 8*mf2^3 + 4*D*mf2^3 - 
         16*mf2^5 + 8*D*mf2^5 - 16*mf2*t + 12*D*mf2*t - 2*D^2*mf2*t + 
         24*mf2^2*t - 12*D*mf2^2*t - 48*mf2^3*t + 24*D*mf2^3*t + 
         80*mf2^4*t - 40*D*mf2^4*t + 8*t^2 - 6*D*t^2 + D^2*t^2 - 
         56*mf2*t^2 + 28*D*mf2*t^2 + 144*mf2^2*t^2 - 72*D*mf2^2*t^2 - 
         160*mf2^3*t^2 + 80*D*mf2^3*t^2 + 40*t^3 - 20*D*t^3 - 
         144*mf2*t^3 + 72*D*mf2*t^3 + 160*mf2^2*t^3 - 80*D*mf2^2*t^3 + 
         48*t^4 - 24*D*t^4 - 80*mf2*t^4 + 40*D*mf2*t^4 + 16*t^5 - 
         8*D*t^5) + 4*(8*mf2^3 - 6*D*mf2^3 + D^2*mf2^3 + 8*mf2^4 - 
         6*D*mf2^4 + D^2*mf2^4 + 8*mf2*t - 6*D*mf2*t + D^2*mf2*t - 
         32*mf2^3*t + 24*D*mf2^3*t - 4*D^2*mf2^3*t + 8*t^2 - 6*D*t^2 + 
         D^2*t^2 - 24*mf2*t^2 + 18*D*mf2*t^2 - 3*D^2*mf2*t^2 + 
         48*mf2^2*t^2 - 36*D*mf2^2*t^2 + 6*D^2*mf2^2*t^2 + 16*t^3 - 
         12*D*t^3 + 2*D^2*t^3 - 32*mf2*t^3 + 24*D*mf2*t^3 - 
         4*D^2*mf2*t^3 + 8*t^4 - 6*D*t^4 + D^2*t^4)*
        x[k[2]][3, {{1, 6}, {2, 4, 5}, {3}}]) + 
     x[k[1]][1, {{1, 6}, {2, 4, 5}, {3}}]*
      (-32*(mf2 - mf2^2 + 2*mf2^3 - 2*t + 4*mf2*t - 6*mf2^2*t - 3*t^2 + 
         6*mf2*t^2 - 2*t^3) - (16*(-4*mf2^3 + D*mf2^3 + 4*mf2^4 - 4*mf2*t + 
          D*mf2*t + 20*mf2^2*t - 3*D*mf2^2*t - 16*mf2^3*t + 8*t^2 - 
          D*t^2 - 28*mf2*t^2 + 3*D*mf2*t^2 + 24*mf2^2*t^2 + 12*t^3 - 
          D*t^3 - 16*mf2*t^3 + 4*t^4)*x[k[2]][3, {{1, 6}, {2, 4, 5}, {3}}])/
        (mf2 - t) + x[k[1]][3, {{1, 6}, {2, 4, 5}, {3}}]*
        (-4*(-8*mf2 + 6*D*mf2 - D^2*mf2 + 8*mf2^2 - 4*D*mf2^2 - 
           16*mf2^4 + 8*D*mf2^4 + 8*t - 6*D*t + D^2*t - 16*mf2*t + 
           8*D*mf2*t - 32*mf2^2*t + 16*D*mf2^2*t + 64*mf2^3*t - 
           32*D*mf2^3*t - 8*t^2 + 4*D*t^2 + 64*mf2*t^2 - 32*D*mf2*t^2 - 
           96*mf2^2*t^2 + 48*D*mf2^2*t^2 - 32*t^3 + 16*D*t^3 + 
           64*mf2*t^3 - 32*D*mf2*t^3 - 16*t^4 + 8*D*t^4) - 
         (8*(8*mf2^3 - 6*D*mf2^3 + D^2*mf2^3 + 8*mf2*t - 6*D*mf2*t + 
            D^2*mf2*t - 16*mf2^2*t + 12*D*mf2^2*t - 2*D^2*mf2^2*t + 
            8*mf2*t^2 - 6*D*mf2*t^2 + D^2*mf2*t^2)*
           x[k[2]][3, {{1, 6}, {2, 4, 5}, {3}}])/(mf2 - t)))
 
Deltaint[{{1, 6}, {2, 4, 5}, {3}}, {1, 2, 1, 1, 1, 1, 0}] = 0
 
Deltaint[{{1, 6}, {2, 4, 7}, {3}}, {1, 1, 1, 1, 0, 1, 1}] = 0
 
Deltaint[{{1, 6}, {2, 4, 7}, {3}}, {1, 1, 1, 1, 0, 1, 2}] = 0
 
Deltaint[{{1, 6}, {2, 4, 7}, {3}}, {1, 2, 1, 1, 0, 1, 1}] = 0
 
Deltaint[{{1, 6}, {2, 4, 7}, {3}}, {1, 2, 1, 1, 0, 1, 2}] = 0
 
Deltaint[{{1, 6}, {2, 5, 7}, {3}}, {1, 1, 1, 0, 1, 1, 1}] = 0
 
Deltaint[{{1, 6}, {2, 5, 7}, {3}}, {1, 1, 1, 0, 1, 1, 2}] = 0
 
Deltaint[{{1, 6}, {2, 5, 7}, {3}}, {1, 2, 1, 0, 1, 1, 1}] = 0
 
Deltaint[{{1, 6}, {2, 5, 7}, {3}}, {1, 2, 1, 0, 1, 1, 2}] = 0
 
Deltaint[{{1, 6}, {4, 5, 7}, {3}}, {1, 0, 1, 1, 1, 1, 1}] = 
    (4*(20*mf2 - 10*D*mf2 + D^2*mf2 - 4*mf2^2 + 2*D*mf2^2 - 12*mf2^3 + 
        2*D*mf2^3 - 20*t + 10*D*t - D^2*t - 4*mf2*t - 2*D*mf2*t + 
        36*mf2^2*t - 6*D*mf2^2*t + 8*t^2 - 36*mf2*t^2 + 6*D*mf2*t^2 + 
        12*t^3 - 2*D*t^3))/(-1 + 2*mf2 - 2*t) + 
     2*(-2*D*mf2 + D^2*mf2 - 16*mf2^3 + 8*D*mf2^3 + 2*D*t - D^2*t - 
       16*mf2*t + 8*D*mf2*t + 48*mf2^2*t - 24*D*mf2^2*t + 16*t^2 - 
       8*D*t^2 - 48*mf2*t^2 + 24*D*mf2*t^2 + 16*t^3 - 8*D*t^3)*
      x[k[1]][1, {{1, 6}, {4, 5, 7}, {3}}]^2 - 
     2*(-2*D*mf2^3 + D^2*mf2^3 - 16*mf2^4 + 8*D*mf2^4 + 16*mf2^5 - 
       8*D*mf2^5 - 4*D*mf2*t + 2*D^2*mf2*t - 48*mf2^2*t + 
       30*D*mf2^2*t - 3*D^2*mf2^2*t + 112*mf2^3*t - 56*D*mf2^3*t - 
       80*mf2^4*t + 40*D*mf2^4*t - 32*t^2 + 20*D*t^2 - 2*D^2*t^2 + 
       128*mf2*t^2 - 70*D*mf2*t^2 + 3*D^2*mf2*t^2 - 240*mf2^2*t^2 + 
       120*D*mf2^2*t^2 + 160*mf2^3*t^2 - 80*D*mf2^3*t^2 - 80*t^3 + 
       42*D*t^3 - D^2*t^3 + 208*mf2*t^3 - 104*D*mf2*t^3 - 
       160*mf2^2*t^3 + 80*D*mf2^2*t^3 - 64*t^4 + 32*D*t^4 + 80*mf2*t^4 - 
       40*D*mf2*t^4 - 16*t^5 + 8*D*t^5)*
      x[k[1]][3, {{1, 6}, {4, 5, 7}, {3}}]^2 - 
     (8*(24*mf2^2 - 10*D*mf2^2 + D^2*mf2^2 - 16*mf2^3 + 2*D*mf2^3 - 
        4*mf2^4 + 2*D*mf2^4 + 24*t - 10*D*t + D^2*t - 64*mf2*t + 
        22*D*mf2*t - 2*D^2*mf2*t + 32*mf2^2*t - 2*D*mf2^2*t + 
        16*mf2^3*t - 8*D*mf2^3*t + 28*t^2 - 10*D*t^2 + D^2*t^2 - 
        16*mf2*t^2 - 2*D*mf2*t^2 - 24*mf2^2*t^2 + 12*D*mf2^2*t^2 + 
        2*D*t^3 + 16*mf2*t^3 - 8*D*mf2*t^3 - 4*t^4 + 2*D*t^4)*
       x[k[2]][3, {{1, 6}, {4, 5, 7}, {3}}])/(-1 + 2*mf2 - 2*t) + 
     x[k[1]][1, {{1, 6}, {4, 5, 7}, {3}}]*
      ((2*(40*mf2 - 18*D*mf2 + D^2*mf2 - 8*mf2^2 + 2*D^2*mf2^2 - 
          8*mf2^3 - 4*D*mf2^3 - 32*mf2^4 + 16*D*mf2^4 - 40*t + 18*D*t - 
          D^2*t + 8*mf2*t - 4*D*mf2*t - 4*D^2*mf2*t - 8*mf2^2*t + 
          28*D*mf2^2*t + 128*mf2^3*t - 64*D*mf2^3*t + 4*D*t^2 + 
          2*D^2*t^2 + 40*mf2*t^2 - 44*D*mf2*t^2 - 192*mf2^2*t^2 + 
          96*D*mf2^2*t^2 - 24*t^3 + 20*D*t^3 + 128*mf2*t^3 - 
          64*D*mf2*t^3 - 32*t^4 + 16*D*t^4))/(-1 + 2*mf2 - 2*t) + 
       4*(8*mf2^3 - 4*D*mf2^3 - 16*mf2^4 + 8*D*mf2^4 - 2*D*t + 
         D^2*t + 8*mf2*t - 4*D*mf2*t - 56*mf2^2*t + 28*D*mf2^2*t + 
         64*mf2^3*t - 32*D*mf2^3*t - 24*t^2 + 12*D*t^2 + 88*mf2*t^2 - 
         44*D*mf2*t^2 - 96*mf2^2*t^2 + 48*D*mf2^2*t^2 - 40*t^3 + 
         20*D*t^3 + 64*mf2*t^3 - 32*D*mf2*t^3 - 16*t^4 + 8*D*t^4)*
        x[k[1]][3, {{1, 6}, {4, 5, 7}, {3}}] - 
       (8*(24*mf2^2 - 10*D*mf2^2 + D^2*mf2^2 - 16*mf2^3 + 2*D*mf2^3 - 
          4*mf2^4 + 2*D*mf2^4 + 24*t - 10*D*t + D^2*t - 64*mf2*t + 
          22*D*mf2*t - 2*D^2*mf2*t + 32*mf2^2*t - 2*D*mf2^2*t + 
          16*mf2^3*t - 8*D*mf2^3*t + 28*t^2 - 10*D*t^2 + D^2*t^2 - 
          16*mf2*t^2 - 2*D*mf2*t^2 - 24*mf2^2*t^2 + 12*D*mf2^2*t^2 + 
          2*D*t^3 + 16*mf2*t^3 - 8*D*mf2*t^3 - 4*t^4 + 2*D*t^4)*
         x[k[2]][3, {{1, 6}, {4, 5, 7}, {3}}])/(-1 + 2*mf2 - 2*t)) + 
     x[k[1]][3, {{1, 6}, {4, 5, 7}, {3}}]*
      ((2*(-152*mf2^2 + 58*D*mf2^2 - 5*D^2*mf2^2 + 216*mf2^3 - 
          72*D*mf2^3 + 6*D^2*mf2^3 + 24*mf2^4 - 20*D*mf2^4 - 32*mf2^5 + 
          16*D*mf2^5 - 112*t + 40*D*t - 4*D^2*t + 512*mf2*t - 
          188*D*mf2*t + 18*D^2*mf2*t - 624*mf2^2*t + 196*D*mf2^2*t - 
          18*D^2*mf2^2*t - 128*mf2^3*t + 96*D*mf2^3*t + 160*mf2^4*t - 
          80*D*mf2^4*t - 360*t^2 + 130*D*t^2 - 13*D^2*t^2 + 
          600*mf2*t^2 - 176*D*mf2*t^2 + 18*D^2*mf2*t^2 + 240*mf2^2*t^2 - 
          168*D*mf2^2*t^2 - 320*mf2^3*t^2 + 160*D*mf2^3*t^2 - 192*t^3 + 
          52*D*t^3 - 6*D^2*t^3 - 192*mf2*t^3 + 128*D*mf2*t^3 + 
          320*mf2^2*t^3 - 160*D*mf2^2*t^3 + 56*t^4 - 36*D*t^4 - 
          160*mf2*t^4 + 80*D*mf2*t^4 + 32*t^5 - 16*D*t^5))/
        (-1 + 2*mf2 - 2*t) - (8*(-24*mf2^3 + 10*D*mf2^3 - D^2*mf2^3 + 
          8*mf2^4 - 2*D*mf2^4 - 4*mf2^5 + 2*D*mf2^5 - 24*mf2*t + 
          10*D*mf2*t - D^2*mf2*t + 72*mf2^2*t - 32*D*mf2^2*t + 
          3*D^2*mf2^2*t - 32*mf2^3*t + 12*D*mf2^3*t + 20*mf2^4*t - 
          10*D*mf2^4*t + 16*t^2 - 10*D*t^2 + D^2*t^2 - 68*mf2*t^2 + 
          36*D*mf2*t^2 - 3*D^2*mf2*t^2 + 48*mf2^2*t^2 - 
          24*D*mf2^2*t^2 - 40*mf2^3*t^2 + 20*D*mf2^3*t^2 + 20*t^3 - 
          14*D*t^3 + D^2*t^3 - 32*mf2*t^3 + 20*D*mf2*t^3 + 
          40*mf2^2*t^3 - 20*D*mf2^2*t^3 + 8*t^4 - 6*D*t^4 - 20*mf2*t^4 + 
          10*D*mf2*t^4 + 4*t^5 - 2*D*t^5)*x[k[2]][3, {{1, 6}, {4, 5, 7}, 
           {3}}])/(-1 + 2*mf2 - 2*t))
 
Deltaint[{{1, 6}, {4, 5, 7}, {3}}, {1, 0, 1, 1, 1, 1, 2}] = 0
 
Deltaint[{{1, 6}, {2, 4, 5, 7}, {3}}, {1, 1, 1, 1, 1, 1, 1}] = 0
 
Deltaint[{{1, 6}, {2, 4, 5, 7}, {3}}, {1, 1, 1, 1, 1, 1, 2}] = 0
 
Deltaint[{{1, 6}, {2, 4, 5, 7}, {3}}, {1, 2, 1, 1, 1, 1, 1}] = 0
 
Deltaint[{{1, 6}, {2, 4, 5, 7}, {3}}, {1, 2, 1, 1, 1, 1, 2}] = 0
 
Delta2[{{1}, {2}}, {1, 1, 0, 0, 0, 0, 0}] = 0
 
Delta2[{{1}, {2}}, {1, 2, 0, 0, 0, 0, 0}] = 
    16*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Delta2[{{1}, {3}}, {1, 0, 1, 0, 0, 0, 0}] = 0
 
Delta2[{{1}, {4}}, {1, 0, 0, 1, 0, 0, 0}] = 0
 
Delta2[{{1}, {5}}, {1, 0, 0, 0, 1, 0, 0}] = 0
 
Delta2[{{1}, {7}}, {1, 0, 0, 0, 0, 0, 1}] = 0
 
Delta2[{{1}, {7}}, {1, 0, 0, 0, 0, 0, 2}] = 0
 
Delta2[{{1}, {2, 4}}, {1, 1, 0, 1, 0, 0, 0}] = 
    -16*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Delta2[{{1}, {2, 4}}, {1, 2, 0, 1, 0, 0, 0}] = 
    -8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Delta2[{{1}, {2, 5}}, {1, 1, 0, 0, 1, 0, 0}] = 0
 
Delta2[{{1}, {2, 5}}, {1, 2, 0, 0, 1, 0, 0}] = 
    (4*(16*mf2 - 14*D*mf2 + 3*D^2*mf2 + 8*mf2^2 - 8*D*mf2^2 + 
       2*D^2*mf2^2 + 16*t - 14*D*t + 3*D^2*t - 16*mf2*t + 
       16*D*mf2*t - 4*D^2*mf2*t + 8*t^2 - 8*D*t^2 + 2*D^2*t^2))/
     (mf2 - t)
 
Delta2[{{1}, {2, 7}}, {1, 1, 0, 0, 0, 0, 1}] = 
    -16*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Delta2[{{1}, {2, 7}}, {1, 1, 0, 0, 0, 0, 2}] = 0
 
Delta2[{{1}, {2, 7}}, {1, 2, 0, 0, 0, 0, 1}] = 
    -8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Delta2[{{1}, {2, 7}}, {1, 2, 0, 0, 0, 0, 2}] = 0
 
Delta2[{{1}, {4, 5}}, {1, 0, 0, 1, 1, 0, 0}] = 0
 
Delta2[{{1}, {4, 7}}, {1, 0, 0, 1, 0, 0, 1}] = 
    16*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Delta2[{{1}, {4, 7}}, {1, 0, 0, 1, 0, 0, 2}] = 0
 
Delta2[{{1}, {5, 7}}, {1, 0, 0, 0, 1, 0, 1}] = 0
 
Delta2[{{1}, {5, 7}}, {1, 0, 0, 0, 1, 0, 2}] = 0
 
Delta2[{{1}, {2, 4, 5}}, {1, 1, 0, 1, 1, 0, 0}] = 
    (-40*mf2^4 + 38*D*mf2^4 - 9*D^2*mf2^4 + 8*mf2^5 + 18*D*mf2^5 - 
      11*D^2*mf2^5 + 40*mf2^6 - 12*D*mf2^6 - 4*D^2*mf2^6 + 24*mf2^7 - 
      12*D*mf2^7 - 64*mf2^2*t + 56*D*mf2^2*t - 12*D^2*mf2^2*t + 
      16*mf2^3*t - 4*D*mf2^3*t - 2*D^2*mf2^3*t - 80*mf2^4*t - 
      18*D*mf2^4*t + 29*D^2*mf2^4*t - 200*mf2^5*t + 52*D*mf2^5*t + 
      24*D^2*mf2^5*t - 168*mf2^6*t + 84*D*mf2^6*t + 48*mf2^2*t^2 - 
      76*D*mf2^2*t^2 + 26*D^2*mf2^2*t^2 + 256*mf2^3*t^2 - 
      116*D*mf2^3*t^2 - 6*D^2*mf2^3*t^2 + 400*mf2^4*t^2 - 
      80*D*mf2^4*t^2 - 60*D^2*mf2^4*t^2 + 504*mf2^5*t^2 - 
      252*D*mf2^5*t^2 + 16*mf2*t^3 + 12*D*mf2*t^3 - 10*D^2*mf2*t^3 - 
      368*mf2^2*t^3 + 276*D*mf2^2*t^3 - 46*D^2*mf2^2*t^3 - 
      400*mf2^3*t^3 + 40*D*mf2^3*t^3 + 80*D^2*mf2^3*t^3 - 840*mf2^4*t^3 + 
      420*D*mf2^4*t^3 - 40*t^4 + 30*D*t^4 - 5*D^2*t^4 + 248*mf2*t^4 - 
      222*D*mf2*t^4 + 49*D^2*mf2*t^4 + 200*mf2^2*t^4 + 20*D*mf2^2*t^4 - 
      60*D^2*mf2^2*t^4 + 840*mf2^3*t^4 - 420*D*mf2^3*t^4 - 64*t^5 + 
      62*D*t^5 - 15*D^2*t^5 - 40*mf2*t^5 - 28*D*mf2*t^5 + 
      24*D^2*mf2*t^5 - 504*mf2^2*t^5 + 252*D*mf2^2*t^5 + 8*D*t^6 - 
      4*D^2*t^6 + 168*mf2*t^6 - 84*D*mf2*t^6 - 24*t^7 + 12*D*t^7)/
     ((mf2 - t)*(mf2^2 + t - 2*mf2*t + t^2)*(mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Delta2[{{1}, {2, 4, 5}}, {1, 2, 0, 1, 1, 0, 0}] = 
    2*(-2*D*mf2 + D^2*mf2 + 2*D*t - D^2*t - 16*mf2*t + 8*D*mf2*t + 
      16*t^2 - 8*D*t^2)
 
Delta2[{{1}, {2, 4, 7}}, {1, 1, 0, 1, 0, 0, 1}] = 
    (48*mf2^2 - 60*D*mf2^2 + 24*D^2*mf2^2 - 3*D^3*mf2^2 + 368*mf2^3 - 
      372*D*mf2^3 + 112*D^2*mf2^3 - 9*D^3*mf2^3 + 720*mf2^4 - 
      744*D*mf2^4 + 236*D^2*mf2^4 - 22*D^3*mf2^4 - 528*mf2^5 + 
      336*D*mf2^5 - 36*D^2*mf2^5 - 1344*mf2^6 + 960*D*mf2^6 - 
      144*D^2*mf2^6 - 16000*mf2^7 - 79360*mf2^8 - 130176*mf2^9 - 
      70912*mf2^10 + 224*mf2*t - 192*D*mf2*t + 40*D^2*mf2*t - 
      128*mf2^2*t + 140*D*mf2^2*t - 44*D^2*mf2^2*t + 3*D^3*mf2^2*t - 
      3952*mf2^3*t + 3664*D*mf2^3*t - 1020*D^2*mf2^3*t + 
      88*D^3*mf2^3*t - 624*mf2^4*t + 624*D*mf2^4*t - 156*D^2*mf2^4*t - 
      7936*mf2^5*t - 5760*D*mf2^5*t + 864*D^2*mf2^5*t - 11520*mf2^6*t + 
      358528*mf2^7*t + 980224*mf2^8*t + 709120*mf2^9*t - 16*t^2 + 
      20*D*t^2 - 8*D^2*t^2 + D^3*t^2 - 1392*mf2*t^2 + 
      1188*D*mf2*t^2 - 288*D^2*mf2*t^2 + 21*D^3*mf2*t^2 + 
      5040*mf2^2*t^2 - 4800*D*mf2^2*t^2 + 1404*D^2*mf2^2*t^2 - 
      132*D^3*mf2^2*t^2 + 7776*mf2^3*t^2 - 5856*D*mf2^3*t^2 + 
      984*D^2*mf2^3*t^2 + 15680*mf2^4*t^2 + 14400*D*mf2^4*t^2 - 
      2160*D^2*mf2^4*t^2 + 217984*mf2^5*t^2 - 476160*mf2^6*t^2 - 
      3155456*mf2^7*t^2 - 3191040*mf2^8*t^2 + 576*t^3 - 572*D*t^3 + 
      172*D^2*t^3 - 15*D^3*t^3 - 1104*mf2*t^3 + 1584*D*mf2*t^3 - 
      692*D^2*mf2*t^3 + 88*D^3*mf2*t^3 - 14304*mf2^2*t^3 + 
      10464*D*mf2^2*t^3 - 1656*D^2*mf2^2*t^3 + 2560*mf2^3*t^3 - 
      19200*D*mf2^3*t^3 + 2880*D^2*mf2^3*t^3 - 438016*mf2^4*t^3 - 
      227968*mf2^5*t^3 + 5576704*mf2^6*t^3 + 8509440*mf2^7*t^3 - 704*t^4 + 
      296*D*t^4 + 72*D^2*t^4 - 22*D^3*t^4 + 10416*mf2*t^4 - 
      7536*D*mf2*t^4 + 1164*D^2*mf2*t^4 - 15040*mf2^2*t^4 + 
      14400*D*mf2^2*t^4 - 2160*D^2*mf2^2*t^4 + 362624*mf2^3*t^4 + 
      1288960*mf2^4*t^4 - 5686016*mf2^5*t^4 - 14891520*mf2^6*t^4 - 2736*t^5 + 
      1968*D*t^5 - 300*D^2*t^5 + 7424*mf2*t^5 - 5760*D*mf2*t^5 + 
      864*D^2*mf2*t^5 - 130816*mf2^2*t^5 - 1457280*mf2^3*t^5 + 
      3006976*mf2^4*t^5 + 17869824*mf2^5*t^5 - 1344*t^6 + 960*D*t^6 - 
      144*D^2*t^6 + 17024*mf2*t^6 + 753152*mf2^2*t^6 - 218624*mf2^3*t^6 - 
      14891520*mf2^4*t^6 - 1280*t^7 - 168320*mf2*t^7 - 671744*mf2^2*t^7 + 
      8509440*mf2^3*t^7 + 8448*t^8 + 359296*mf2*t^8 - 3191040*mf2^2*t^8 - 
      61184*t^9 + 709120*mf2*t^9 - 70912*t^10)/
     ((-2 + D)*(mf2^2 + t - 2*mf2*t + t^2)*(mf2 + 2*mf2^2 - 4*mf2*t + 
       2*t^2))
 
Delta2[{{1}, {2, 4, 7}}, {1, 1, 0, 1, 0, 0, 2}] = 0
 
Delta2[{{1}, {2, 4, 7}}, {1, 2, 0, 1, 0, 0, 1}] = 
    2*(-6*D + 3*D^2 + 16*D*mf2^2 + 16*t + 8*D*t - 32*D*mf2*t + 
      16*D*t^2)
 
Delta2[{{1}, {2, 4, 7}}, {1, 2, 0, 1, 0, 0, 2}] = 0
 
Delta2[{{1}, {2, 5, 7}}, {1, 1, 0, 0, 1, 0, 1}] = 
    (-56*mf2^4 + 58*D*mf2^4 - 15*D^2*mf2^4 - 120*mf2^5 + 134*D*mf2^5 - 
      37*D^2*mf2^5 + 8*mf2^6 + 20*D*mf2^6 - 12*D^2*mf2^6 - 24*mf2^7 + 
      12*D*mf2^7 - 80*mf2^2*t + 76*D*mf2^2*t - 18*D^2*mf2^2*t - 
      64*mf2^3*t + 52*D*mf2^3*t - 10*D^2*mf2^3*t + 496*mf2^4*t - 
      526*D*mf2^4*t + 139*D^2*mf2^4*t - 24*mf2^5*t - 132*D*mf2^5*t + 
      72*D^2*mf2^5*t + 168*mf2^6*t - 84*D*mf2^6*t + 16*mf2*t^2 - 
      20*D*mf2*t^2 + 6*D^2*mf2*t^2 + 352*mf2^2*t^2 - 324*D*mf2^2*t^2 + 
      74*D^2*mf2^2*t^2 - 704*mf2^3*t^2 + 724*D*mf2^3*t^2 - 
      186*D^2*mf2^3*t^2 + 360*D*mf2^4*t^2 - 180*D^2*mf2^4*t^2 - 
      504*mf2^5*t^2 + 252*D*mf2^5*t^2 - 256*mf2*t^3 + 244*D*mf2*t^3 - 
      58*D^2*mf2*t^3 + 336*mf2^2*t^3 - 356*D*mf2^2*t^3 + 
      94*D^2*mf2^2*t^3 + 80*mf2^3*t^3 - 520*D*mf2^3*t^3 + 
      240*D^2*mf2^3*t^3 + 840*mf2^4*t^3 - 420*D*mf2^4*t^3 + 24*t^4 - 
      30*D*t^4 + 9*D^2*t^4 + 56*mf2*t^4 - 26*D*mf2*t^4 - 
      D^2*mf2*t^4 - 120*mf2^2*t^4 + 420*D*mf2^2*t^4 - 
      180*D^2*mf2^2*t^4 - 840*mf2^3*t^4 + 420*D*mf2^3*t^4 - 64*t^5 + 
      50*D*t^5 - 9*D^2*t^5 + 72*mf2*t^5 - 180*D*mf2*t^5 + 
      72*D^2*mf2*t^5 + 504*mf2^2*t^5 - 252*D*mf2^2*t^5 - 16*t^6 + 
      32*D*t^6 - 12*D^2*t^6 - 168*mf2*t^6 + 84*D*mf2*t^6 + 24*t^7 - 
      12*D*t^7)/((mf2 - t)*(mf2^2 + t - 2*mf2*t + t^2)*
      (mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Delta2[{{1}, {2, 5, 7}}, {1, 1, 0, 0, 1, 0, 2}] = 0
 
Delta2[{{1}, {2, 5, 7}}, {1, 2, 0, 0, 1, 0, 1}] = 
    2*(-2*D*mf2 + D^2*mf2 + 2*D*t - D^2*t - 16*mf2*t + 8*D*mf2*t + 
      16*t^2 - 8*D*t^2)
 
Delta2[{{1}, {2, 5, 7}}, {1, 2, 0, 0, 1, 0, 2}] = 0
 
Delta2[{{1}, {4, 5, 7}}, {1, 0, 0, 1, 1, 0, 1}] = 
    (24*mf2^2 - 18*D*mf2^2 + 3*D^2*mf2^2 + 40*mf2^3 - 38*D*mf2^3 + 
      9*D^2*mf2^3 - 88*mf2^4 + 40*D*mf2^4 + 2*D^2*mf2^4 - 88*mf2^5 + 
      44*D*mf2^5 + 16*mf2*t - 20*D*mf2*t + 6*D^2*mf2*t - 128*mf2^2*t + 
      86*D*mf2^2*t - 11*D^2*mf2^2*t + 184*mf2^3*t - 76*D*mf2^3*t - 
      8*D^2*mf2^3*t + 376*mf2^4*t - 188*D*mf2^4*t - 8*t^2 + 6*D*t^2 - 
      D^2*t^2 + 56*mf2*t^2 - 18*D*mf2*t^2 - 5*D^2*mf2*t^2 - 
      120*mf2^2*t^2 + 36*D*mf2^2*t^2 + 12*D^2*mf2^2*t^2 - 624*mf2^3*t^2 + 
      312*D*mf2^3*t^2 - 14*D*t^3 + 7*D^2*t^3 + 40*mf2*t^3 - 
      4*D*mf2*t^3 - 8*D^2*mf2*t^3 + 496*mf2^2*t^3 - 248*D*mf2^2*t^3 - 
      16*t^4 + 4*D*t^4 + 2*D^2*t^4 - 184*mf2*t^4 + 92*D*mf2*t^4 + 
      24*t^5 - 12*D*t^5)/((mf2^2 + t - 2*mf2*t + t^2)*
      (mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Delta2[{{1}, {4, 5, 7}}, {1, 0, 0, 1, 1, 0, 2}] = 0
 
Delta2[{{1}, {2, 4, 5, 7}}, {1, 1, 0, 1, 1, 0, 1}] = 
    (-24*mf2^3 + 18*D*mf2^3 - 3*D^2*mf2^3 - 56*mf2^4 + 42*D*mf2^4 - 
      7*D^2*mf2^4 + 72*mf2^5 - 44*D*mf2^5 + 4*D^2*mf2^5 + 248*mf2^6 - 
      124*D*mf2^6 + 64*mf2^7 - 32*D*mf2^7 + 40*mf2^2*t - 30*D*mf2^2*t + 
      5*D^2*mf2^2*t + 296*mf2^3*t - 208*D*mf2^3*t + 30*D^2*mf2^3*t + 
      144*mf2^4*t - 32*D*mf2^4*t - 20*D^2*mf2^4*t - 1136*mf2^5*t + 
      568*D*mf2^5*t - 448*mf2^6*t + 224*D*mf2^6*t - 8*mf2*t^2 + 
      10*D*mf2*t^2 - 3*D^2*mf2*t^2 - 280*mf2^2*t^2 + 236*D*mf2^2*t^2 - 
      48*D^2*mf2^2*t^2 - 848*mf2^3*t^2 + 344*D*mf2^3*t^2 + 
      40*D^2*mf2^3*t^2 + 1960*mf2^4*t^2 - 980*D*mf2^4*t^2 + 
      1344*mf2^5*t^2 - 672*D*mf2^5*t^2 + 8*t^3 - 6*D*t^3 + D^2*t^3 + 
      56*mf2*t^3 - 96*D*mf2*t^3 + 34*D^2*mf2*t^3 + 960*mf2^2*t^3 - 
      400*D*mf2^2*t^3 - 40*D^2*mf2^2*t^3 - 1440*mf2^3*t^3 + 
      720*D*mf2^3*t^3 - 2240*mf2^4*t^3 + 1120*D*mf2^4*t^3 - 16*t^4 + 
      26*D*t^4 - 9*D^2*t^4 - 312*mf2*t^4 + 116*D*mf2*t^4 + 
      20*D^2*mf2*t^4 + 200*mf2^2*t^4 - 100*D*mf2^2*t^4 + 2240*mf2^3*t^4 - 
      1120*D*mf2^3*t^4 - 16*t^5 + 16*D*t^5 - 4*D^2*t^5 + 272*mf2*t^5 - 
      136*D*mf2*t^5 - 1344*mf2^2*t^5 + 672*D*mf2^2*t^5 - 104*t^6 + 
      52*D*t^6 + 448*mf2*t^6 - 224*D*mf2*t^6 - 64*t^7 + 32*D*t^7)/
     ((mf2^2 + t - 2*mf2*t + t^2)*(mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Delta2[{{1}, {2, 4, 5, 7}}, {1, 1, 0, 1, 1, 0, 2}] = 0
 
Delta2[{{1}, {2, 4, 5, 7}}, {1, 2, 0, 1, 1, 0, 1}] = 
    2*(16*mf2 - 14*D*mf2 + 3*D^2*mf2 - 32*mf2^3 + 16*D*mf2^3 - 16*t + 
      14*D*t - 3*D^2*t - 16*mf2*t + 8*D*mf2*t + 96*mf2^2*t - 
      48*D*mf2^2*t + 16*t^2 - 8*D*t^2 - 96*mf2*t^2 + 48*D*mf2*t^2 + 
      32*t^3 - 16*D*t^3)
 
Delta2[{{1}, {2, 4, 5, 7}}, {1, 2, 0, 1, 1, 0, 2}] = 0
 
Delta2[{{2}, {3}}, {0, 1, 1, 0, 0, 0, 0}] = 0
 
Delta2[{{2}, {3}}, {0, 2, 1, 0, 0, 0, 0}] = 
    (16*(12 - 6*D + D^2 - 8*mf2^2 + 4*D*mf2^2 - 8*t + 4*D*t + 
       16*mf2*t - 8*D*mf2*t - 8*t^2 + 4*D*t^2))/(-2 + D)
 
Delta2[{{4}, {3}}, {0, 0, 1, 1, 0, 0, 0}] = 
    (16*(4 - 4*D + D^2 - 8*mf2^2 + 4*D*mf2^2 - 8*t + 4*D*t + 
       16*mf2*t - 8*D*mf2*t - 8*t^2 + 4*D*t^2))/(-1 + D)
 
Delta2[{{5}, {3}}, {0, 0, 1, 0, 1, 0, 0}] = 0
 
Delta2[{{6}, {2}}, {0, 1, 0, 0, 0, 1, 0}] = 0
 
Delta2[{{6}, {2}}, {0, 2, 0, 0, 0, 1, 0}] = 0
 
Delta2[{{6}, {3}}, {0, 0, 1, 0, 0, 1, 0}] = 0
 
Delta2[{{6}, {4}}, {0, 0, 0, 1, 0, 1, 0}] = 
    (-16*(4 - 4*D + D^2 - 8*mf2^2 + 4*D*mf2^2 - 8*t + 4*D*t + 
       16*mf2*t - 8*D*mf2*t - 8*t^2 + 4*D*t^2))/(-1 + D)
 
Delta2[{{6}, {5}}, {0, 0, 0, 0, 1, 1, 0}] = 0
 
Delta2[{{6}, {7}}, {0, 0, 0, 0, 0, 1, 1}] = 
    (16*(4 - 4*D + D^2 - 8*mf2^2 + 4*D*mf2^2 - 8*t + 4*D*t + 
       16*mf2*t - 8*D*mf2*t - 8*t^2 + 4*D*t^2))/(-1 + D)
 
Delta2[{{6}, {7}}, {0, 0, 0, 0, 0, 1, 2}] = 
    (-4*(-36 + 56*D - 29*D^2 + 5*D^3 + 72*mf2^2 - 76*D*mf2^2 + 
       20*D^2*mf2^2 + 72*t - 76*D*t + 20*D^2*t - 144*mf2*t + 
       152*D*mf2*t - 40*D^2*mf2*t + 72*t^2 - 76*D*t^2 + 20*D^2*t^2))/
     (-1 + D)
 
Delta2[{{6}, {2, 4}}, {0, 1, 0, 1, 0, 1, 0}] = 0
 
Delta2[{{6}, {2, 4}}, {0, 2, 0, 1, 0, 1, 0}] = 0
 
Delta2[{{6}, {2, 5}}, {0, 1, 0, 0, 1, 1, 0}] = 0
 
Delta2[{{6}, {2, 5}}, {0, 2, 0, 0, 1, 1, 0}] = 0
 
Delta2[{{6}, {2, 7}}, {0, 1, 0, 0, 0, 1, 1}] = 
    8*(4 - 4*D + D^2 - 8*mf2^2 + 4*D*mf2^2 - 8*t + 4*D*t + 16*mf2*t - 
      8*D*mf2*t - 8*t^2 + 4*D*t^2)
 
Delta2[{{6}, {2, 7}}, {0, 1, 0, 0, 0, 1, 2}] = 
    -8*(4 - 4*D + D^2 - 8*mf2^2 + 4*D*mf2^2 - 8*t + 4*D*t + 
      16*mf2*t - 8*D*mf2*t - 8*t^2 + 4*D*t^2)
 
Delta2[{{6}, {2, 7}}, {0, 2, 0, 0, 0, 1, 1}] = 0
 
Delta2[{{6}, {2, 7}}, {0, 2, 0, 0, 0, 1, 2}] = 0
 
Delta2[{{6}, {4, 5}}, {0, 0, 0, 1, 1, 1, 0}] = 0
 
Delta2[{{6}, {4, 7}}, {0, 0, 0, 1, 0, 1, 1}] = 
    (-4*(-20 + 16*D - 5*D^2 + D^3 + 72*mf2^2 - 44*D*mf2^2 + 
       4*D^2*mf2^2 - 108800*mf2^4 + 54400*D*mf2^4 - 309760*mf2^5 + 
       154880*D*mf2^5 - 221440*mf2^6 + 110720*D*mf2^6 + 72*t - 44*D*t + 
       4*D^2*t - 144*mf2*t + 88*D*mf2*t - 8*D^2*mf2*t + 
       256000*mf2^3*t - 128000*D*mf2^3*t + 1291776*mf2^4*t - 
       645888*D*mf2^4*t + 1328640*mf2^5*t - 664320*D*mf2^5*t + 72*t^2 - 
       44*D*t^2 + 4*D^2*t^2 - 189952*mf2^2*t^2 + 94976*D*mf2^2*t^2 - 
       2069504*mf2^3*t^2 + 1034752*D*mf2^3*t^2 - 3321600*mf2^4*t^2 + 
       1660800*D*mf2^4*t^2 + 47104*mf2*t^3 - 23552*D*mf2*t^3 + 
       1555456*mf2^2*t^3 - 777728*D*mf2^2*t^3 + 4428800*mf2^3*t^3 - 
       2214400*D*mf2^3*t^3 - 4352*t^4 + 2176*D*t^4 - 520704*mf2*t^4 + 
       260352*D*mf2*t^4 - 3321600*mf2^2*t^4 + 1660800*D*mf2^2*t^4 + 
       52736*t^5 - 26368*D*t^5 + 1328640*mf2*t^5 - 664320*D*mf2*t^5 - 
       221440*t^6 + 110720*D*t^6))/(-1 + D)
 
Delta2[{{6}, {4, 7}}, {0, 0, 0, 1, 0, 1, 2}] = 
    (-4*(-44 + 86*D - 61*D^2 + 16*D^3 - D^4 + 184*mf2 - 356*D*mf2 + 
       248*D^2*mf2 - 64*D^3*mf2 + 4*D^4*mf2 + 120*mf2^2 - 
       156*D*mf2^2 + 56*D^2*mf2^2 - 4*D^3*mf2^2 - 480*mf2^3 + 
       624*D*mf2^3 - 224*D^2*mf2^3 + 16*D^3*mf2^3 + 128*t - 168*D*t + 
       60*D^2*t - 4*D^3*t - 720*mf2*t + 936*D*mf2*t - 336*D^2*mf2*t + 
       24*D^3*mf2*t + 960*mf2^2*t - 1248*D*mf2^2*t + 448*D^2*mf2^2*t - 
       32*D^3*mf2^2*t + 120*t^2 - 156*D*t^2 + 56*D^2*t^2 - 
       4*D^3*t^2 - 480*mf2*t^2 + 624*D*mf2*t^2 - 224*D^2*mf2*t^2 + 
       16*D^3*mf2*t^2))/((-1 + D)*(-1 + 4*mf2))
 
Delta2[{{6}, {5, 7}}, {0, 0, 0, 0, 1, 1, 1}] = 0
 
Delta2[{{6}, {5, 7}}, {0, 0, 0, 0, 1, 1, 2}] = 
    (-8*(8*mf2 - 3*D*mf2 - 28*mf2^2 + 10*D*mf2^2 - 8*mf2^3 + 
       4*D*mf2^3 - 4*mf2*t + 2*D*mf2*t + 16*mf2^2*t - 8*D*mf2^2*t - 
       8*mf2*t^2 + 4*D*mf2*t^2))/((-1 + 4*mf2)*(mf2 - t))
 
Delta2[{{6}, {2, 4, 5}}, {0, 1, 0, 1, 1, 1, 0}] = 
    (-24*mf2^3 + 18*D*mf2^3 - 3*D^2*mf2^3 - 184*mf2^4 + 122*D*mf2^4 - 
      17*D^2*mf2^4 - 136*mf2^5 + 68*D*mf2^5 - 4*D^2*mf2^5 - 24*mf2^6 + 
      12*D*mf2^6 - 88*mf2^2*t + 50*D*mf2^2*t - 5*D^2*mf2^2*t + 
      504*mf2^3*t - 364*D*mf2^3*t + 58*D^2*mf2^3*t + 640*mf2^4*t - 
      320*D*mf2^4*t + 20*D^2*mf2^4*t + 144*mf2^5*t - 72*D*mf2^5*t + 
      152*mf2*t^2 - 98*D*mf2*t^2 + 13*D^2*mf2*t^2 - 424*mf2^2*t^2 + 
      368*D*mf2^2*t^2 - 72*D^2*mf2^2*t^2 - 1200*mf2^3*t^2 + 
      600*D*mf2^3*t^2 - 40*D^2*mf2^3*t^2 - 360*mf2^4*t^2 + 
      180*D*mf2^4*t^2 - 40*t^3 + 30*D*t^3 - 5*D^2*t^3 + 72*mf2*t^3 - 
      132*D*mf2*t^3 + 38*D^2*mf2*t^3 + 1120*mf2^2*t^3 - 
      560*D*mf2^2*t^3 + 40*D^2*mf2^2*t^3 + 480*mf2^3*t^3 - 
      240*D*mf2^3*t^3 + 32*t^4 + 6*D*t^4 - 7*D^2*t^4 - 520*mf2*t^4 + 
      260*D*mf2*t^4 - 20*D^2*mf2*t^4 - 360*mf2^2*t^4 + 
      180*D*mf2^2*t^4 + 96*t^5 - 48*D*t^5 + 4*D^2*t^5 + 144*mf2*t^5 - 
      72*D*mf2*t^5 - 24*t^6 + 12*D*t^6)/((mf2^2 + t - 2*mf2*t + t^2)*
      (mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Delta2[{{6}, {2, 4, 5}}, {0, 2, 0, 1, 1, 1, 0}] = 0
 
Delta2[{{6}, {2, 4, 7}}, {0, 1, 0, 1, 0, 1, 1}] = 
    (24*mf2^2 - 18*D*mf2^2 + 3*D^2*mf2^2 + 56*mf2^3 - 2*D*mf2^3 - 
      15*D^2*mf2^3 + 2*D^3*mf2^3 + 104*mf2^4 - 8*D*mf2^4 - 
      26*D^2*mf2^4 + 4*D^3*mf2^4 + 88*mf2^5 - 60*D*mf2^5 + 
      8*D^2*mf2^5 + 32*mf2^6 - 48*D*mf2^6 + 16*D^2*mf2^6 - 
      2000*D*mf2^7 - 9920*D*mf2^8 - 16272*D*mf2^9 - 8864*D*mf2^10 - 
      16*mf2*t + 52*D*mf2*t - 24*D^2*mf2*t + 2*D^3*mf2*t - 64*mf2^2*t + 
      38*D*mf2^2*t - 3*D^2*mf2^2*t - 248*mf2^3*t - 84*D*mf2^3*t + 
      120*D^2*mf2^3*t - 16*D^3*mf2^3*t - 312*mf2^4*t + 156*D*mf2^4*t - 
      192*mf2^5*t - 1712*D*mf2^5*t - 96*D^2*mf2^5*t - 1440*D*mf2^6*t + 
      44816*D*mf2^7*t + 122528*D*mf2^8*t + 88640*D*mf2^9*t - 8*t^2 + 
      6*D*t^2 - D^2*t^2 + 40*mf2*t^2 - 126*D*mf2*t^2 + 
      59*D^2*mf2*t^2 - 6*D^3*mf2*t^2 + 280*mf2^2*t^2 + 
      156*D*mf2^2*t^2 - 172*D^2*mf2^2*t^2 + 24*D^3*mf2^2*t^2 + 
      368*mf2^3*t^2 - 24*D*mf2^3*t^2 - 80*D^2*mf2^3*t^2 + 480*mf2^4*t^2 + 
      3760*D*mf2^4*t^2 + 240*D^2*mf2^4*t^2 + 27248*D*mf2^5*t^2 - 
      59520*D*mf2^6*t^2 - 394432*D*mf2^7*t^2 - 398880*D*mf2^8*t^2 + 
      32*t^3 + 42*D*t^3 - 33*D^2*t^3 + 4*D^3*t^3 - 232*mf2*t^3 - 
      28*D*mf2*t^3 + 88*D^2*mf2*t^3 - 16*D^3*mf2*t^3 - 112*mf2^2*t^3 - 
      264*D*mf2^2*t^3 + 160*D^2*mf2^2*t^3 - 640*mf2^3*t^3 - 
      2080*D*mf2^3*t^3 - 320*D^2*mf2^3*t^3 - 54752*D*mf2^4*t^3 - 
      28496*D*mf2^5*t^3 + 697088*D*mf2^6*t^3 + 1063680*D*mf2^7*t^3 + 
      96*t^4 - 36*D*t^4 - 10*D^2*t^4 + 4*D^3*t^4 - 72*mf2*t^4 + 
      276*D*mf2*t^4 - 120*D^2*mf2*t^4 + 480*mf2^2*t^4 - 
      80*D*mf2^2*t^4 + 240*D^2*mf2^2*t^4 + 45328*D*mf2^3*t^4 + 
      161120*D*mf2^4*t^4 - 710752*D*mf2^5*t^4 - 1861440*D*mf2^6*t^4 + 
      40*t^5 - 84*D*t^5 + 32*D^2*t^5 - 192*mf2*t^5 + 208*D*mf2*t^5 - 
      96*D^2*mf2*t^5 - 16352*D*mf2^2*t^5 - 182160*D*mf2^3*t^5 + 
      375872*D*mf2^4*t^5 + 2233728*D*mf2^5*t^5 + 32*t^6 - 48*D*t^6 + 
      16*D^2*t^6 + 2128*D*mf2*t^6 + 94144*D*mf2^2*t^6 - 
      27328*D*mf2^3*t^6 - 1861440*D*mf2^4*t^6 - 160*D*t^7 - 
      21040*D*mf2*t^7 - 83968*D*mf2^2*t^7 + 1063680*D*mf2^3*t^7 + 
      1056*D*t^8 + 44912*D*mf2*t^8 - 398880*D*mf2^2*t^8 - 
      7648*D*t^9 + 88640*D*mf2*t^9 - 8864*D*t^10)/
     ((mf2^2 + t - 2*mf2*t + t^2)*(mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Delta2[{{6}, {2, 4, 7}}, {0, 1, 0, 1, 0, 1, 2}] = 
    4*(4 - 7*D + 2*D^2 - 8*mf2^2 + 8*D*mf2^2 - 16*t + 8*D*t + 
      16*mf2*t - 16*D*mf2*t - 8*t^2 + 8*D*t^2)
 
Delta2[{{6}, {2, 4, 7}}, {0, 2, 0, 1, 0, 1, 1}] = 0
 
Delta2[{{6}, {2, 4, 7}}, {0, 2, 0, 1, 0, 1, 2}] = 0
 
Delta2[{{6}, {2, 5, 7}}, {0, 1, 0, 0, 1, 1, 1}] = 
    (-72*mf2^4 + 22*D*mf2^4 + 3*D^2*mf2^4 - 152*mf2^5 + 46*D*mf2^5 + 
      9*D^2*mf2^5 - 40*mf2^6 + 20*D*mf2^6 + 4*D^2*mf2^6 + 24*mf2^7 - 
      12*D*mf2^7 - 48*mf2^2*t + 4*D*mf2^2*t + 6*D^2*mf2^2*t + 
      48*mf2^3*t - 32*D*mf2^3*t + 6*D^2*mf2^3*t + 560*mf2^4*t - 
      154*D*mf2^4*t - 35*D^2*mf2^4*t + 216*mf2^5*t - 108*D*mf2^5*t - 
      24*D^2*mf2^5*t - 168*mf2^6*t + 84*D*mf2^6*t - 16*mf2*t^2 + 
      20*D*mf2*t^2 - 6*D^2*mf2*t^2 + 64*mf2^2*t^2 + 44*D*mf2^2*t^2 - 
      30*D^2*mf2^2*t^2 - 800*mf2^3*t^2 + 196*D*mf2^3*t^2 + 
      50*D^2*mf2^3*t^2 - 480*mf2^4*t^2 + 240*D*mf2^4*t^2 + 
      60*D^2*mf2^4*t^2 + 504*mf2^5*t^2 - 252*D*mf2^5*t^2 - 16*mf2*t^3 - 
      64*D*mf2*t^3 + 30*D^2*mf2*t^3 + 560*mf2^2*t^3 - 124*D*mf2^2*t^3 - 
      30*D^2*mf2^2*t^3 + 560*mf2^3*t^3 - 280*D*mf2^3*t^3 - 
      80*D^2*mf2^3*t^3 - 840*mf2^4*t^3 + 420*D*mf2^4*t^3 - 24*t^4 + 
      30*D*t^4 - 9*D^2*t^4 - 200*mf2*t^4 + 46*D*mf2*t^4 + 
      5*D^2*mf2*t^4 - 360*mf2^2*t^4 + 180*D*mf2^2*t^4 + 
      60*D^2*mf2^2*t^4 + 840*mf2^3*t^4 - 420*D*mf2^3*t^4 + 32*t^5 - 
      10*D*t^5 + D^2*t^5 + 120*mf2*t^5 - 60*D*mf2*t^5 - 
      24*D^2*mf2*t^5 - 504*mf2^2*t^5 + 252*D*mf2^2*t^5 - 16*t^6 + 
      8*D*t^6 + 4*D^2*t^6 + 168*mf2*t^6 - 84*D*mf2*t^6 - 24*t^7 + 
      12*D*t^7)/((mf2 - t)*(mf2^2 + t - 2*mf2*t + t^2)*
      (mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Delta2[{{6}, {2, 5, 7}}, {0, 1, 0, 0, 1, 1, 2}] = 
    4*(D*mf2 - D*t + 8*mf2*t - 8*t^2)
 
Delta2[{{6}, {2, 5, 7}}, {0, 2, 0, 0, 1, 1, 1}] = 0
 
Delta2[{{6}, {2, 5, 7}}, {0, 2, 0, 0, 1, 1, 2}] = 0
 
Delta2[{{6}, {4, 5, 7}}, {0, 0, 0, 1, 1, 1, 1}] = 
    (24*mf2^2 - 18*D*mf2^2 + 3*D^2*mf2^2 - 104*mf2^3 + 62*D*mf2^3 - 
      7*D^2*mf2^3 - 184*mf2^4 + 152*D*mf2^4 - 26*D^2*mf2^4 + 
      648*mf2^5 - 340*D*mf2^5 + 24*D^2*mf2^5 + 480*mf2^6 - 
      240*D*mf2^6 - 32*mf2*t + 8*D*mf2*t + 2*D^2*mf2*t - 32*mf2^2*t + 
      70*D*mf2^2*t - 19*D^2*mf2^2*t + 1144*mf2^3*t - 676*D*mf2^3*t + 
      68*D^2*mf2^3*t - 1704*mf2^4*t + 916*D*mf2^4*t - 96*D^2*mf2^4*t - 
      2144*mf2^5*t + 1072*D*mf2^5*t - 8*t^2 + 6*D*t^2 - D^2*t^2 + 
      232*mf2*t^2 - 126*D*mf2*t^2 + 11*D^2*mf2*t^2 - 1464*mf2^2*t^2 + 
      764*D*mf2^2*t^2 - 64*D^2*mf2^2*t^2 + 1584*mf2^3*t^2 - 
      888*D*mf2^3*t^2 + 144*D^2*mf2^3*t^2 + 3776*mf2^4*t^2 - 
      1888*D*mf2^4*t^2 - 96*t^3 + 42*D*t^3 - D^2*t^3 + 744*mf2*t^3 - 
      364*D*mf2*t^3 + 28*D^2*mf2*t^3 - 624*mf2^2*t^3 + 
      376*D*mf2^2*t^3 - 96*D^2*mf2^2*t^3 - 3264*mf2^3*t^3 + 
      1632*D*mf2^3*t^3 - 112*t^4 + 60*D*t^4 - 6*D^2*t^4 + 72*mf2*t^4 - 
      52*D*mf2*t^4 + 24*D^2*mf2*t^4 + 1376*mf2^2*t^4 - 
      688*D*mf2^2*t^4 + 24*t^5 - 12*D*t^5 - 224*mf2*t^5 + 
      112*D*mf2*t^5)/((-1 + 4*mf2)*(mf2^2 + t - 2*mf2*t + t^2)*
      (mf2 + 2*mf2^2 - 4*mf2*t + 2*t^2))
 
Delta2[{{6}, {4, 5, 7}}, {0, 0, 0, 1, 1, 1, 2}] = 
    (-4*(-4 + D + 8*mf2 + 8*mf2^2 - 8*D*mf2^2 + 32*mf2^3 - 16*mf2*t + 
       8*D*mf2*t + 8*t^2 - 32*mf2*t^2))/(-1 + 4*mf2)
 
Delta2[{{6}, {2, 4, 5, 7}}, {0, 1, 0, 1, 1, 1, 1}] = 
    (8*mf2^3 - 22*D*mf2^3 + 5*D^2*mf2^3 + 88*mf2^4 - 82*D*mf2^4 + 
      15*D^2*mf2^4 + 104*mf2^5 - 28*D*mf2^5 + 4*D^2*mf2^5 - 152*mf2^6 + 
      108*D*mf2^6 - 64*mf2^7 + 32*D*mf2^7 - 16*mf2*t - 4*D*mf2*t + 
      2*D^2*mf2*t + 24*mf2^2*t - 2*D*mf2^2*t - D^2*mf2^2*t - 
      168*mf2^3*t + 272*D*mf2^3*t - 50*D^2*mf2^3*t - 752*mf2^4*t + 
      352*D*mf2^4*t - 20*D^2*mf2^4*t + 752*mf2^5*t - 536*D*mf2^5*t + 
      448*mf2^6*t - 224*D*mf2^6*t + 8*mf2*t^2 + 42*D*mf2*t^2 - 
      7*D^2*mf2*t^2 - 104*mf2^2*t^2 - 204*D*mf2^2*t^2 + 
      60*D^2*mf2^2*t^2 + 1808*mf2^3*t^2 - 1000*D*mf2^3*t^2 + 
      40*D^2*mf2^3*t^2 - 1480*mf2^4*t^2 + 1060*D*mf2^4*t^2 - 
      1344*mf2^5*t^2 + 672*D*mf2^5*t^2 - 40*t^3 - 2*D*t^3 + 3*D^2*t^3 + 
      296*mf2*t^3 - 32*D*mf2*t^3 - 30*D^2*mf2*t^3 - 1952*mf2^2*t^3 + 
      1168*D*mf2^2*t^3 - 40*D^2*mf2^2*t^3 + 1440*mf2^3*t^3 - 
      1040*D*mf2^3*t^3 + 2240*mf2^4*t^3 - 1120*D*mf2^4*t^3 - 112*t^4 + 
      46*D*t^4 + 5*D^2*t^4 + 968*mf2*t^4 - 604*D*mf2*t^4 + 
      20*D^2*mf2*t^4 - 680*mf2^2*t^4 + 500*D*mf2^2*t^4 - 2240*mf2^3*t^4 + 
      1120*D*mf2^3*t^4 - 176*t^5 + 112*D*t^5 - 4*D^2*t^5 + 
      112*mf2*t^5 - 88*D*mf2*t^5 + 1344*mf2^2*t^5 - 672*D*mf2^2*t^5 + 
      8*t^6 - 4*D*t^6 - 448*mf2*t^6 + 224*D*mf2*t^6 + 64*t^7 - 
      32*D*t^7)/((mf2^2 + t - 2*mf2*t + t^2)*(mf2 + 2*mf2^2 - 4*mf2*t + 
       2*t^2))
 
Delta2[{{6}, {2, 4, 5, 7}}, {0, 1, 0, 1, 1, 1, 2}] = 
    4*(-8*mf2 + 3*D*mf2 + 16*mf2^3 + 8*t - 3*D*t + 8*mf2*t - 48*mf2^2*t - 
      8*t^2 + 48*mf2*t^2 - 16*t^3)
 
Delta2[{{6}, {2, 4, 5, 7}}, {0, 2, 0, 1, 1, 1, 1}] = 0
 
Delta2[{{6}, {2, 4, 5, 7}}, {0, 2, 0, 1, 1, 1, 2}] = 0
 
Delta2[{{7}, {3}}, {0, 0, 1, 0, 0, 0, 1}] = 
    (-16*(4 - 4*D + D^2 - 8*mf2^2 + 4*D*mf2^2 - 8*t + 4*D*t + 
       16*mf2*t - 8*D*mf2*t - 8*t^2 + 4*D*t^2))/(-1 + D)
 
Delta2[{{7}, {3}}, {0, 0, 1, 0, 0, 0, 2}] = 
    (4*(-36 + 56*D - 29*D^2 + 5*D^3 + 72*mf2^2 - 76*D*mf2^2 + 
       20*D^2*mf2^2 + 72*t - 76*D*t + 20*D^2*t - 144*mf2*t + 
       152*D*mf2*t - 40*D^2*mf2*t + 72*t^2 - 76*D*t^2 + 20*D^2*t^2))/
     (-1 + D)
 
Delta2[{{1, 6}, {2}}, {1, 1, 0, 0, 0, 1, 0}] = 
    16*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Delta2[{{1, 6}, {2}}, {1, 2, 0, 0, 0, 1, 0}] = 0
 
Delta2[{{1, 6}, {3}}, {1, 0, 1, 0, 0, 1, 0}] = 0
 
Delta2[{{1, 6}, {4}}, {1, 0, 0, 1, 0, 1, 0}] = 
    -8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Delta2[{{1, 6}, {5}}, {1, 0, 0, 0, 1, 1, 0}] = 0
 
Delta2[{{1, 6}, {7}}, {1, 0, 0, 0, 0, 1, 1}] = 
    -8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Delta2[{{1, 6}, {7}}, {1, 0, 0, 0, 0, 1, 2}] = 0
 
Delta2[{{1, 6}, {2, 4}}, {1, 1, 0, 1, 0, 1, 0}] = 
    (-2*(208 - 240*D + 96*D^2 - 16*D^3 + D^4 - 224*mf2^2 + 
       192*D*mf2^2 - 48*D^2*mf2^2 + 4*D^3*mf2^2 - 24000*mf2^4 + 
       10000*D*mf2^4 - 1000*D^2*mf2^4 - 71040*mf2^5 + 29600*D*mf2^5 - 
       2960*D^2*mf2^5 - 53184*mf2^6 + 22160*D*mf2^6 - 2216*D^2*mf2^6 - 
       224*t + 192*D*t - 48*D^2*t + 4*D^3*t + 448*mf2*t - 
       384*D*mf2*t + 96*D^2*mf2*t - 8*D^3*mf2*t + 53760*mf2^3*t - 
       22400*D*mf2^3*t + 2240*D^2*mf2^3*t + 291456*mf2^4*t - 
       121440*D*mf2^4*t + 12144*D^2*mf2^4*t + 319104*mf2^5*t - 
       132960*D*mf2^5*t + 13296*D^2*mf2^5*t - 224*t^2 + 192*D*t^2 - 
       48*D^2*t^2 + 4*D^3*t^2 - 36480*mf2^2*t^2 + 15200*D*mf2^2*t^2 - 
       1520*D^2*mf2^2*t^2 - 455424*mf2^3*t^2 + 189760*D*mf2^3*t^2 - 
       18976*D^2*mf2^3*t^2 - 797760*mf2^4*t^2 + 332400*D*mf2^4*t^2 - 
       33240*D^2*mf2^4*t^2 + 7680*mf2*t^3 - 3200*D*mf2*t^3 + 
       320*D^2*mf2*t^3 + 327936*mf2^2*t^3 - 136640*D*mf2^2*t^3 + 
       13664*D^2*mf2^2*t^3 + 1063680*mf2^3*t^3 - 443200*D*mf2^3*t^3 + 
       44320*D^2*mf2^3*t^3 - 960*t^4 + 400*D*t^4 - 40*D^2*t^4 - 
       100224*mf2*t^4 + 41760*D*mf2*t^4 - 4176*D^2*mf2*t^4 - 
       797760*mf2^2*t^4 + 332400*D*mf2^2*t^4 - 33240*D^2*mf2^2*t^4 + 
       7296*t^5 - 3040*D*t^5 + 304*D^2*t^5 + 319104*mf2*t^5 - 
       132960*D*mf2*t^5 + 13296*D^2*mf2*t^5 - 53184*t^6 + 22160*D*t^6 - 
       2216*D^2*t^6))/(-2 + D)
 
Delta2[{{1, 6}, {2, 4}}, {1, 2, 0, 1, 0, 1, 0}] = 0
 
Delta2[{{1, 6}, {2, 5}}, {1, 1, 0, 0, 1, 1, 0}] = 
    (8*(-8*mf2 + 3*D*mf2 - 4*mf2^2 + 2*D*mf2^2 - 8*t + 3*D*t + 
       8*mf2*t - 4*D*mf2*t - 4*t^2 + 2*D*t^2))/(mf2 - t)
 
Delta2[{{1, 6}, {2, 5}}, {1, 2, 0, 0, 1, 1, 0}] = 0
 
Delta2[{{1, 6}, {2, 7}}, {1, 1, 0, 0, 0, 1, 1}] = 
    -8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Delta2[{{1, 6}, {2, 7}}, {1, 1, 0, 0, 0, 1, 2}] = 0
 
Delta2[{{1, 6}, {2, 7}}, {1, 2, 0, 0, 0, 1, 1}] = 0
 
Delta2[{{1, 6}, {2, 7}}, {1, 2, 0, 0, 0, 1, 2}] = 0
 
Delta2[{{1, 6}, {4, 5}}, {1, 0, 0, 1, 1, 1, 0}] = 
    (-8*(8*mf2 - 3*D*mf2 - 28*mf2^2 + 10*D*mf2^2 - 8*mf2^3 + 
       4*D*mf2^3 - 4*mf2*t + 2*D*mf2*t + 16*mf2^2*t - 8*D*mf2^2*t - 
       8*mf2*t^2 + 4*D*mf2*t^2))/((-1 + 4*mf2)*(mf2 - t))
 
Delta2[{{1, 6}, {4, 7}}, {1, 0, 0, 1, 0, 1, 1}] = 
    (-8*(52 - 50*D + 14*D^2 - D^3 - 200*mf2 + 192*D*mf2 - 
       54*D^2*mf2 + 4*D^3*mf2 - 56*mf2^2 + 36*D*mf2^2 - 4*D^2*mf2^2 + 
       224*mf2^3 - 144*D*mf2^3 + 16*D^2*mf2^3 - 2000*mf2^4 + 2080*mf2^5 + 
       19248*mf2^6 + 17728*mf2^7 - 48*t + 28*D*t - 2*D^2*t + 336*mf2*t - 
       216*D*mf2*t + 24*D^2*mf2*t - 448*mf2^2*t + 288*D*mf2^2*t - 
       32*D^2*mf2^2*t + 4480*mf2^3*t + 6368*mf2^4*t - 70560*mf2^5*t - 
       106368*mf2^6*t - 56*t^2 + 36*D*t^2 - 4*D^2*t^2 + 224*mf2*t^2 - 
       144*D*mf2*t^2 + 16*D^2*mf2*t^2 - 3040*mf2^2*t^2 - 
       25792*mf2^3*t^2 + 85328*mf2^4*t^2 + 265920*mf2^5*t^2 + 640*mf2*t^3 + 
       24768*mf2^2*t^3 - 20672*mf2^3*t^3 - 354560*mf2^4*t^3 - 80*t^4 - 
       8032*mf2*t^4 - 33072*mf2^2*t^4 + 265920*mf2^3*t^4 + 608*t^5 + 
       24160*mf2*t^5 - 106368*mf2^2*t^5 - 4432*t^6 + 17728*mf2*t^6))/
     ((-2 + D)*(-1 + 4*mf2))
 
Delta2[{{1, 6}, {4, 7}}, {1, 0, 0, 1, 0, 1, 2}] = 0
 
Delta2[{{1, 6}, {5, 7}}, {1, 0, 0, 0, 1, 1, 1}] = 
    (-8*(8*mf2 - 3*D*mf2 - 28*mf2^2 + 10*D*mf2^2 - 8*mf2^3 + 
       4*D*mf2^3 - 4*mf2*t + 2*D*mf2*t + 16*mf2^2*t - 8*D*mf2^2*t - 
       8*mf2*t^2 + 4*D*mf2*t^2))/((-1 + 4*mf2)*(mf2 - t))
 
Delta2[{{1, 6}, {5, 7}}, {1, 0, 0, 0, 1, 1, 2}] = 0
 
Delta2[{{1, 6}, {2, 4, 5}}, {1, 1, 0, 1, 1, 1, 0}] = 
    4*(-8*mf2 + 3*D*mf2 + 8*mf2^2 + 16*t - 3*D*t - 8*mf2*t) + 
     2*(-8 + 6*D - D^2 + 8*mf2 - 6*D*mf2 + D^2*mf2 - 8*t + 6*D*t - 
       D^2*t)*x[k[1]][1, {{1, 6}, {2, 4, 5}}]
 
Delta2[{{1, 6}, {2, 4, 5}}, {1, 2, 0, 1, 1, 1, 0}] = 0
 
Delta2[{{1, 6}, {2, 4, 7}}, {1, 1, 0, 1, 0, 1, 1}] = 
    4*(-8 - D + D^2 + 4*D*mf2^2 - 8*t + 4*D*t - 8*D*mf2*t + 
       4*D*t^2) + 2*(16 - 14*D + 3*D^2 - 16*mf2^2 + 8*D*mf2^2 - 
       16*t + 8*D*t + 32*mf2*t - 16*D*mf2*t - 16*t^2 + 8*D*t^2)*
      x[k[1]][1, {{1, 6}, {2, 4, 7}}]
 
Delta2[{{1, 6}, {2, 4, 7}}, {1, 1, 0, 1, 0, 1, 2}] = 0
 
Delta2[{{1, 6}, {2, 4, 7}}, {1, 2, 0, 1, 0, 1, 1}] = 0
 
Delta2[{{1, 6}, {2, 4, 7}}, {1, 2, 0, 1, 0, 1, 2}] = 0
 
Delta2[{{1, 6}, {2, 5, 7}}, {1, 1, 0, 0, 1, 1, 1}] = 
    -4*(-8*mf2 + D*mf2 + 8*t - D*t - 8*mf2*t + 8*t^2) - 
     2*(8*mf2 - 6*D*mf2 + D^2*mf2 - 8*t + 6*D*t - D^2*t)*
      x[k[1]][1, {{1, 6}, {2, 5, 7}}]
 
Delta2[{{1, 6}, {2, 5, 7}}, {1, 1, 0, 0, 1, 1, 2}] = 0
 
Delta2[{{1, 6}, {2, 5, 7}}, {1, 2, 0, 0, 1, 1, 1}] = 0
 
Delta2[{{1, 6}, {2, 5, 7}}, {1, 2, 0, 0, 1, 1, 2}] = 0
 
Delta2[{{1, 6}, {4, 5, 7}}, {1, 0, 0, 1, 1, 1, 1}] = 
    (4*(-20 + 9*D - D^2 + 100*mf2 - 42*D*mf2 + 4*D^2*mf2 - 44*mf2^2 + 
       14*D*mf2^2 - 80*mf2^3 + 8*D*mf2^3 - 8*mf2*t - 4*D*mf2*t + 
       96*mf2^2*t - 16*D*mf2^2*t + 4*t^2 - 2*D*t^2 - 16*mf2*t^2 + 
       8*D*mf2*t^2))/(-1 + 4*mf2)
 
Delta2[{{1, 6}, {4, 5, 7}}, {1, 0, 0, 1, 1, 1, 2}] = 0
 
Delta2[{{1, 6}, {2, 4, 5, 7}}, {1, 1, 0, 1, 1, 1, 1}] = 
    4*(-8*mf2 + D*mf2 + 8*t - D*t - 8*mf2*t + 8*t^2) - 
     2*(-2*D*mf2 + D^2*mf2 - 16*mf2^3 + 8*D*mf2^3 + 2*D*t - D^2*t - 
       16*mf2*t + 8*D*mf2*t + 48*mf2^2*t - 24*D*mf2^2*t + 16*t^2 - 
       8*D*t^2 - 48*mf2*t^2 + 24*D*mf2*t^2 + 16*t^3 - 8*D*t^3)*
      x[k[1]][1, {{1, 6}, {2, 4, 5, 7}}]
 
Delta2[{{1, 6}, {2, 4, 5, 7}}, {1, 1, 0, 1, 1, 1, 2}] = 0
 
Delta2[{{1, 6}, {2, 4, 5, 7}}, {1, 2, 0, 1, 1, 1, 1}] = 0
 
Delta2[{{1, 6}, {2, 4, 5, 7}}, {1, 2, 0, 1, 1, 1, 2}] = 0
 
Delta2[{{2, 4}, {3}}, {0, 1, 1, 1, 0, 0, 0}] = 
    (-16*(12 - 6*D + D^2 - 8*mf2^2 + 4*D*mf2^2 - 8*t + 4*D*t + 
       16*mf2*t - 8*D*mf2*t - 8*t^2 + 4*D*t^2))/(-2 + D)
 
Delta2[{{2, 4}, {3}}, {0, 2, 1, 1, 0, 0, 0}] = 
    -8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Delta2[{{2, 5}, {3}}, {0, 1, 1, 0, 1, 0, 0}] = 0
 
Delta2[{{2, 5}, {3}}, {0, 2, 1, 0, 1, 0, 0}] = 
    (-4*(16*mf2 - 14*D*mf2 + 3*D^2*mf2 + 8*mf2^2 - 8*D*mf2^2 + 
       2*D^2*mf2^2 + 16*t - 14*D*t + 3*D^2*t - 16*mf2*t + 
       16*D*mf2*t - 4*D^2*mf2*t + 8*t^2 - 8*D*t^2 + 2*D^2*t^2))/
     (mf2 - t)
 
Delta2[{{2, 7}, {3}}, {0, 1, 1, 0, 0, 0, 1}] = 
    (-8*(16 - 4*D^2 + D^3 - 8*D*mf2^2 + 4*D^2*mf2^2 - 8*D*t + 
       4*D^2*t + 16*D*mf2*t - 8*D^2*mf2*t - 8*D*t^2 + 4*D^2*t^2))/
     (-2 + D)
 
Delta2[{{2, 7}, {3}}, {0, 1, 1, 0, 0, 0, 2}] = 
    8*(4 - 4*D + D^2 - 8*mf2^2 + 4*D*mf2^2 - 8*t + 4*D*t + 16*mf2*t - 
      8*D*mf2*t - 8*t^2 + 4*D*t^2)
 
Delta2[{{2, 7}, {3}}, {0, 2, 1, 0, 0, 0, 1}] = 
    -8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)
 
Delta2[{{2, 7}, {3}}, {0, 2, 1, 0, 0, 0, 2}] = 0
 
Delta2[{{4, 5}, {3}}, {0, 0, 1, 1, 1, 0, 0}] = 0
 
Delta2[{{4, 7}, {3}}, {0, 0, 1, 1, 0, 0, 1}] = 
    (4*(-8 + 20*D - 2*D^2 - 3*D^3 + D^4 - 112*mf2^2 + 112*D*mf2^2 - 
       36*D^2*mf2^2 + 4*D^3*mf2^2 + 217600*mf2^4 - 217600*D*mf2^4 + 
       54400*D^2*mf2^4 + 619520*mf2^5 - 619520*D*mf2^5 + 
       154880*D^2*mf2^5 + 442880*mf2^6 - 442880*D*mf2^6 + 
       110720*D^2*mf2^6 - 112*t + 112*D*t - 36*D^2*t + 4*D^3*t + 
       224*mf2*t - 224*D*mf2*t + 72*D^2*mf2*t - 8*D^3*mf2*t - 
       512000*mf2^3*t + 512000*D*mf2^3*t - 128000*D^2*mf2^3*t - 
       2583552*mf2^4*t + 2583552*D*mf2^4*t - 645888*D^2*mf2^4*t - 
       2657280*mf2^5*t + 2657280*D*mf2^5*t - 664320*D^2*mf2^5*t - 
       112*t^2 + 112*D*t^2 - 36*D^2*t^2 + 4*D^3*t^2 + 
       379904*mf2^2*t^2 - 379904*D*mf2^2*t^2 + 94976*D^2*mf2^2*t^2 + 
       4139008*mf2^3*t^2 - 4139008*D*mf2^3*t^2 + 1034752*D^2*mf2^3*t^2 + 
       6643200*mf2^4*t^2 - 6643200*D*mf2^4*t^2 + 1660800*D^2*mf2^4*t^2 - 
       94208*mf2*t^3 + 94208*D*mf2*t^3 - 23552*D^2*mf2*t^3 - 
       3110912*mf2^2*t^3 + 3110912*D*mf2^2*t^3 - 777728*D^2*mf2^2*t^3 - 
       8857600*mf2^3*t^3 + 8857600*D*mf2^3*t^3 - 2214400*D^2*mf2^3*t^3 + 
       8704*t^4 - 8704*D*t^4 + 2176*D^2*t^4 + 1041408*mf2*t^4 - 
       1041408*D*mf2*t^4 + 260352*D^2*mf2*t^4 + 6643200*mf2^2*t^4 - 
       6643200*D*mf2^2*t^4 + 1660800*D^2*mf2^2*t^4 - 105472*t^5 + 
       105472*D*t^5 - 26368*D^2*t^5 - 2657280*mf2*t^5 + 
       2657280*D*mf2*t^5 - 664320*D^2*mf2*t^5 + 442880*t^6 - 
       442880*D*t^6 + 110720*D^2*t^6))/((-2 + D)*(-1 + D))
 
Delta2[{{4, 7}, {3}}, {0, 0, 1, 1, 0, 0, 2}] = 
    (4*(-76 + 130*D - 73*D^2 + 16*D^3 - D^4 + 296*mf2 - 508*D*mf2 + 
       288*D^2*mf2 - 64*D^3*mf2 + 4*D^4*mf2 + 120*mf2^2 - 
       156*D*mf2^2 + 56*D^2*mf2^2 - 4*D^3*mf2^2 - 480*mf2^3 + 
       624*D*mf2^3 - 224*D^2*mf2^3 + 16*D^3*mf2^3 + 112*t - 144*D*t + 
       52*D^2*t - 4*D^3*t - 720*mf2*t + 936*D*mf2*t - 336*D^2*mf2*t + 
       24*D^3*mf2*t + 960*mf2^2*t - 1248*D*mf2^2*t + 448*D^2*mf2^2*t - 
       32*D^3*mf2^2*t + 120*t^2 - 156*D*t^2 + 56*D^2*t^2 - 
       4*D^3*t^2 - 480*mf2*t^2 + 624*D*mf2*t^2 - 224*D^2*mf2*t^2 + 
       16*D^3*mf2*t^2))/((-1 + D)*(-1 + 4*mf2))
 
Delta2[{{5, 7}, {3}}, {0, 0, 1, 0, 1, 0, 1}] = 0
 
Delta2[{{5, 7}, {3}}, {0, 0, 1, 0, 1, 0, 2}] = 
    (-8*(8*mf2 - 3*D*mf2 - 28*mf2^2 + 10*D*mf2^2 - 8*mf2^3 + 
       4*D*mf2^3 - 4*mf2*t + 2*D*mf2*t + 16*mf2^2*t - 8*D*mf2^2*t - 
       8*mf2*t^2 + 4*D*mf2*t^2))/((-1 + 4*mf2)*(mf2 - t))
 
Delta2[{{2, 4, 5}, {3}}, {0, 1, 1, 1, 1, 0, 0}] = 
    (2*(-112*mf2^3 + 124*D*mf2^3 - 47*D^2*mf2^3 + 6*D^3*mf2^3 + 
       24*mf2^4 - 2*D*mf2^4 - 8*D^2*mf2^4 + 2*D^3*mf2^4 + 16*mf2^5 - 
       4*D*mf2^5 - 96*mf2*t + 116*D*mf2*t - 46*D^2*mf2*t + 
       6*D^3*mf2*t + 264*mf2^2*t - 258*D*mf2^2*t + 87*D^2*mf2^2*t - 
       10*D^3*mf2^2*t - 80*mf2^3*t + 4*D*mf2^3*t + 32*D^2*mf2^3*t - 
       8*D^3*mf2^3*t - 80*mf2^4*t + 20*D*mf2^4*t - 192*mf2*t^2 + 
       144*D*mf2*t^2 - 33*D^2*mf2*t^2 + 2*D^3*mf2*t^2 + 96*mf2^2*t^2 - 
       48*D^2*mf2^2*t^2 + 12*D^3*mf2^2*t^2 + 160*mf2^3*t^2 - 
       40*D*mf2^3*t^2 + 40*t^3 - 10*D*t^3 - 7*D^2*t^3 + 2*D^3*t^3 - 
       48*mf2*t^3 - 4*D*mf2*t^3 + 32*D^2*mf2*t^3 - 8*D^3*mf2*t^3 - 
       160*mf2^2*t^3 + 40*D*mf2^2*t^3 + 8*t^4 + 2*D*t^4 - 8*D^2*t^4 + 
       2*D^3*t^4 + 80*mf2*t^4 - 20*D*mf2*t^4 - 16*t^5 + 4*D*t^5))/
     ((-3 + D)*(mf2 - t)*(mf2^2 + t - 2*mf2*t + t^2))
 
Delta2[{{2, 4, 5}, {3}}, {0, 2, 1, 1, 1, 0, 0}] = 
    -2*(-2*D*mf2 + D^2*mf2 + 2*D*t - D^2*t - 16*mf2*t + 8*D*mf2*t + 
      16*t^2 - 8*D*t^2)
 
Delta2[{{2, 4, 7}, {3}}, {0, 1, 1, 1, 0, 0, 1}] = 
    (-2*(32*mf2 - 32*D*mf2 + 10*D^2*mf2 - D^3*mf2 + 576*mf2^2 - 
       564*D*mf2^2 + 166*D^2*mf2^2 + 4*D^3*mf2^2 - 9*D^4*mf2^2 + 
       D^5*mf2^2 - 32*mf2^3 + 24*D*mf2^3 - 4*D^2*mf2^3 - 864*mf2^4 + 
       432*D*mf2^4 + 24*D^2*mf2^4 - 36*D^3*mf2^4 + 4*D^4*mf2^4 + 
       24000*mf2^6 - 14000*D*mf2^6 + 5000*D^2*mf2^6 - 1000*D^3*mf2^6 + 
       71040*mf2^7 - 41440*D*mf2^7 + 14800*D^2*mf2^7 - 2960*D^3*mf2^7 + 
       53184*mf2^8 - 31024*D*mf2^8 + 11080*D^2*mf2^8 - 2216*D^3*mf2^8 + 
       544*t - 532*D*t + 156*D^2*t + 5*D^3*t - 9*D^4*t + D^5*t - 
       1184*mf2*t + 1152*D*mf2*t - 336*D^2*mf2*t - 8*D^3*mf2*t + 
       18*D^4*mf2*t - 2*D^5*mf2*t - 1632*mf2^2*t + 792*D*mf2^2*t + 
       60*D^2*mf2^2*t - 72*D^3*mf2^2*t + 8*D^4*mf2^2*t + 3456*mf2^3*t - 
       1728*D*mf2^3*t - 96*D^2*mf2^3*t + 144*D^3*mf2^3*t - 
       16*D^4*mf2^3*t + 24000*mf2^4*t - 14000*D*mf2^4*t + 
       5000*D^2*mf2^4*t - 1000*D^3*mf2^4*t - 30720*mf2^5*t + 
       17920*D*mf2^5*t - 6400*D^2*mf2^5*t + 1280*D^3*mf2^5*t - 
       380352*mf2^6*t + 221872*D*mf2^6*t - 79240*D^2*mf2^6*t + 
       15848*D^3*mf2^6*t - 425472*mf2^7*t + 248192*D*mf2^7*t - 
       88640*D^2*mf2^7*t + 17728*D^3*mf2^7*t - 256*t^2 - 156*D*t^2 + 
       194*D^2*t^2 - 32*D^3*t^2 - 5*D^4*t^2 + D^5*t^2 + 
       3360*mf2*t^2 - 1656*D*mf2*t^2 - 108*D^2*mf2*t^2 + 
       144*D^3*mf2*t^2 - 16*D^4*mf2*t^2 - 5184*mf2^2*t^2 + 
       2592*D*mf2^2*t^2 + 144*D^2*mf2^2*t^2 - 216*D^3*mf2^2*t^2 + 
       24*D^4*mf2^2*t^2 - 53760*mf2^3*t^2 + 31360*D*mf2^3*t^2 - 
       11200*D^2*mf2^3*t^2 + 2240*D^3*mf2^3*t^2 - 123456*mf2^4*t^2 + 
       72016*D*mf2^4*t^2 - 25720*D^2*mf2^4*t^2 + 5144*D^3*mf2^4*t^2 + 
       790272*mf2^5*t^2 - 460992*D*mf2^5*t^2 + 164640*D^2*mf2^5*t^2 - 
       32928*D^3*mf2^5*t^2 + 1489152*mf2^6*t^2 - 868672*D*mf2^6*t^2 + 
       310240*D^2*mf2^6*t^2 - 62048*D^3*mf2^6*t^2 - 1696*t^3 + 
       840*D*t^3 + 52*D^2*t^3 - 72*D^3*t^3 + 8*D^4*t^3 + 
       3456*mf2*t^3 - 1728*D*mf2*t^3 - 96*D^2*mf2*t^3 + 
       144*D^3*mf2*t^3 - 16*D^4*mf2*t^3 + 36480*mf2^2*t^3 - 
       21280*D*mf2^2*t^3 + 7600*D^2*mf2^2*t^3 - 1520*D^3*mf2^2*t^3 + 
       321024*mf2^3*t^3 - 187264*D*mf2^3*t^3 + 66880*D^2*mf2^3*t^3 - 
       13376*D^3*mf2^3*t^3 - 732480*mf2^4*t^3 + 427280*D*mf2^4*t^3 - 
       152600*D^2*mf2^4*t^3 + 30520*D^3*mf2^4*t^3 - 2978304*mf2^5*t^3 + 
       1737344*D*mf2^5*t^3 - 620480*D^2*mf2^5*t^3 + 
       124096*D^3*mf2^5*t^3 - 864*t^4 + 432*D*t^4 + 24*D^2*t^4 - 
       36*D^3*t^4 + 4*D^4*t^4 - 7680*mf2*t^4 + 4480*D*mf2*t^4 - 
       1600*D^2*mf2*t^4 + 320*D^3*mf2*t^4 - 275136*mf2^2*t^4 + 
       160496*D*mf2^2*t^4 - 57320*D^2*mf2^2*t^4 + 11464*D^3*mf2^2*t^4 + 
       147840*mf2^3*t^4 - 86240*D*mf2^3*t^4 + 30800*D^2*mf2^3*t^4 - 
       6160*D^3*mf2^3*t^4 + 3722880*mf2^4*t^4 - 2171680*D*mf2^4*t^4 + 
       775600*D^2*mf2^4*t^4 - 155120*D^3*mf2^4*t^4 + 960*t^5 - 
       560*D*t^5 + 200*D^2*t^5 - 40*D^3*t^5 + 90624*mf2*t^5 - 
       52864*D*mf2*t^5 + 18880*D^2*mf2*t^5 - 3776*D^3*mf2*t^5 + 
       262080*mf2^2*t^5 - 152880*D*mf2^2*t^5 + 54600*D^2*mf2^2*t^5 - 
       10920*D^3*mf2^2*t^5 - 2978304*mf2^3*t^5 + 1737344*D*mf2^3*t^5 - 
       620480*D^2*mf2^3*t^5 + 124096*D^3*mf2^3*t^5 - 6336*t^6 + 
       3696*D*t^6 - 1320*D^2*t^6 + 264*D^3*t^6 - 204288*mf2*t^6 + 
       119168*D*mf2*t^6 - 42560*D^2*mf2*t^6 + 8512*D^3*mf2*t^6 + 
       1489152*mf2^2*t^6 - 868672*D*mf2^2*t^6 + 310240*D^2*mf2^2*t^6 - 
       62048*D^3*mf2^2*t^6 + 45888*t^7 - 26768*D*t^7 + 9560*D^2*t^7 - 
       1912*D^3*t^7 - 425472*mf2*t^7 + 248192*D*mf2*t^7 - 
       88640*D^2*mf2*t^7 + 17728*D^3*mf2*t^7 + 53184*t^8 - 
       31024*D*t^8 + 11080*D^2*t^8 - 2216*D^3*t^8))/
     ((-3 + D)*(-2 + D)*(mf2^2 + t - 2*mf2*t + t^2))
 
Delta2[{{2, 4, 7}, {3}}, {0, 1, 1, 1, 0, 0, 2}] = 
    (-2*(16*mf2 - 8*D*mf2 + D^2*mf2 - 72*mf2^2 + 78*D*mf2^2 - 
       30*D^2*mf2^2 + 4*D^3*mf2^2 - 16*mf2^3 + 4*D*mf2^3 + 144*mf2^4 - 
       96*D*mf2^4 + 16*D^2*mf2^4 - 88*t + 86*D*t - 31*D^2*t + 
       4*D^3*t + 128*mf2*t - 152*D*mf2*t + 60*D^2*mf2*t - 
       8*D^3*mf2*t + 288*mf2^2*t - 188*D*mf2^2*t + 32*D^2*mf2^2*t - 
       576*mf2^3*t + 384*D*mf2^3*t - 64*D^2*mf2^3*t + 40*t^2 - 
       6*D*t^2 - 14*D^2*t^2 + 4*D^3*t^2 - 528*mf2*t^2 + 
       364*D*mf2*t^2 - 64*D^2*mf2*t^2 + 864*mf2^2*t^2 - 
       576*D*mf2^2*t^2 + 96*D^2*mf2^2*t^2 + 256*t^3 - 180*D*t^3 + 
       32*D^2*t^3 - 576*mf2*t^3 + 384*D*mf2*t^3 - 64*D^2*mf2*t^3 + 
       144*t^4 - 96*D*t^4 + 16*D^2*t^4))/
     ((-3 + D)*(mf2^2 + t - 2*mf2*t + t^2))
 
Delta2[{{2, 4, 7}, {3}}, {0, 2, 1, 1, 0, 0, 1}] = 
    -2*(32 - 22*D + 3*D^2 - 64*mf2^2 + 16*D*mf2^2 - 48*t + 8*D*t + 
      128*mf2*t - 32*D*mf2*t - 64*t^2 + 16*D*t^2)
 
Delta2[{{2, 4, 7}, {3}}, {0, 2, 1, 1, 0, 0, 2}] = 0
 
Delta2[{{2, 5, 7}, {3}}, {0, 1, 1, 0, 1, 0, 1}] = 
    (2*(16*mf2^3 + 40*D*mf2^3 - 33*D^2*mf2^3 + 6*D^3*mf2^3 - 24*mf2^4 + 
       26*D*mf2^4 - 12*D^2*mf2^4 + 2*D^3*mf2^4 - 16*mf2^5 + 
       4*D*mf2^5 + 32*mf2*t + 32*D*mf2*t - 32*D^2*mf2*t + 
       6*D^3*mf2*t - 72*mf2^2*t - 46*D*mf2^2*t + 53*D^2*mf2^2*t - 
       10*D^3*mf2^2*t + 48*mf2^3*t - 92*D*mf2^3*t + 48*D^2*mf2^3*t - 
       8*D^3*mf2^3*t + 80*mf2^4*t - 20*D*mf2^4*t - 32*t^2 + 16*D*t^2 - 
       2*D^2*t^2 + 64*mf2*t^2 - 20*D*mf2*t^2 - 7*D^2*mf2*t^2 + 
       2*D^3*mf2*t^2 + 120*D*mf2^2*t^2 - 72*D^2*mf2^2*t^2 + 
       12*D^3*mf2^2*t^2 - 160*mf2^3*t^2 + 40*D*mf2^3*t^2 - 8*t^3 + 
       26*D*t^3 - 13*D^2*t^3 + 2*D^3*t^3 - 48*mf2*t^3 - 
       68*D*mf2*t^3 + 48*D^2*mf2*t^3 - 8*D^3*mf2*t^3 + 160*mf2^2*t^3 - 
       40*D*mf2^2*t^3 + 24*t^4 + 14*D*t^4 - 12*D^2*t^4 + 2*D^3*t^4 - 
       80*mf2*t^4 + 20*D*mf2*t^4 + 16*t^5 - 4*D*t^5))/
     ((-3 + D)*(mf2 - t)*(mf2^2 + t - 2*mf2*t + t^2))
 
Delta2[{{2, 5, 7}, {3}}, {0, 1, 1, 0, 1, 0, 2}] = 
    (2*(16*mf2^2 - 8*D*mf2^2 + D^2*mf2^2 - 6*D*mf2^3 + 2*D^2*mf2^3 - 
       16*mf2^4 + 4*D*mf2^4 - 32*mf2*t + 10*D*mf2*t - 16*mf2^2*t + 
       22*D*mf2^2*t - 6*D^2*mf2^2*t + 16*mf2^3*t + 16*t^2 - 2*D*t^2 - 
       D^2*t^2 - 16*mf2*t^2 - 10*D*mf2*t^2 + 6*D^2*mf2*t^2 + 
       48*mf2^2*t^2 - 24*D*mf2^2*t^2 + 32*t^3 - 6*D*t^3 - 2*D^2*t^3 - 
       80*mf2*t^3 + 32*D*mf2*t^3 + 32*t^4 - 12*D*t^4))/
     ((-3 + D)*(mf2^2 + t - 2*mf2*t + t^2))
 
Delta2[{{2, 5, 7}, {3}}, {0, 2, 1, 0, 1, 0, 1}] = 
    -2*(-2*D*mf2 + D^2*mf2 + 2*D*t - D^2*t - 16*mf2*t + 8*D*mf2*t + 
      16*t^2 - 8*D*t^2)
 
Delta2[{{2, 5, 7}, {3}}, {0, 2, 1, 0, 1, 0, 2}] = 0
 
Delta2[{{4, 5, 7}, {3}}, {0, 0, 1, 1, 1, 0, 1}] = 
    (-2*(-16*mf2 + 8*D*mf2 - D^2*mf2 + 40*mf2^2 - 30*D*mf2^2 + 
       12*D^2*mf2^2 - 2*D^3*mf2^2 + 64*mf2^3 + 28*D*mf2^3 - 
       40*D^2*mf2^3 + 8*D^3*mf2^3 + 32*mf2^4 - 64*D*mf2^4 + 
       16*D^2*mf2^4 - 40*t + 10*D*t + 7*D^2*t - 2*D^3*t + 176*mf2*t - 
       8*D*mf2*t - 52*D^2*mf2*t + 12*D^3*mf2*t - 80*mf2^2*t - 
       124*D*mf2^2*t + 96*D^2*mf2^2*t - 16*D^3*mf2^2*t - 224*mf2^3*t + 
       224*D*mf2^3*t - 48*D^2*mf2^3*t - 8*t^2 - 2*D*t^2 + 8*D^2*t^2 - 
       2*D^3*t^2 - 128*mf2*t^2 + 132*D*mf2*t^2 - 56*D^2*mf2*t^2 + 
       8*D^3*mf2*t^2 + 352*mf2^2*t^2 - 256*D*mf2^2*t^2 + 
       48*D^2*mf2^2*t^2 + 16*t^3 - 4*D*t^3 - 160*mf2*t^3 + 
       96*D*mf2*t^3 - 16*D^2*mf2*t^3))/((-3 + D)*(-1 + 4*mf2)*
      (mf2^2 + t - 2*mf2*t + t^2))
 
Delta2[{{4, 5, 7}, {3}}, {0, 0, 1, 1, 1, 0, 2}] = 
    (2*(-16*mf2 + 8*D*mf2 - D^2*mf2 + 40*mf2^2 - 18*D*mf2^2 + 
       2*D^2*mf2^2 + 64*mf2^3 - 20*D*mf2^3 - 16*mf2^4 - 48*D*mf2^4 + 
       16*D^2*mf2^4 + 192*mf2^5 - 64*D*mf2^5 - 40*t + 22*D*t - 
       3*D^2*t + 176*mf2*t - 80*D*mf2*t + 8*D^2*mf2*t - 128*mf2^2*t - 
       12*D*mf2^2*t + 16*D^2*mf2^2*t + 64*mf2^3*t + 128*D*mf2^3*t - 
       48*D^2*mf2^3*t - 384*mf2^4*t + 128*D*mf2^4*t - 8*t^2 + 
       10*D*t^2 - 2*D^2*t^2 - 128*mf2*t^2 + 84*D*mf2*t^2 - 
       16*D^2*mf2*t^2 + 352*mf2^2*t^2 - 256*D*mf2^2*t^2 + 
       48*D^2*mf2^2*t^2 + 64*t^3 - 20*D*t^3 - 448*mf2*t^3 + 
       192*D*mf2*t^3 - 16*D^2*mf2*t^3 + 384*mf2^2*t^3 - 
       128*D*mf2^2*t^3 + 48*t^4 - 16*D*t^4 - 192*mf2*t^4 + 
       64*D*mf2*t^4))/((-3 + D)*(-1 + 4*mf2)*(mf2^2 + t - 2*mf2*t + t^2))
 
Delta2[{{2, 4, 5, 7}, {3}}, {0, 1, 1, 1, 1, 0, 1}] = 
    (-2*(-104*mf2^2 + 70*D*mf2^2 - 15*D^2*mf2^2 + D^3*mf2^2 + 
       24*D*mf2^3 - 14*D^2*mf2^3 + 2*D^3*mf2^3 + 56*mf2^4 - 
       4*D*mf2^4 - 4*D^2*mf2^4 - 72*t + 54*D*t - 13*D^2*t + D^3*t + 
       208*mf2*t - 116*D*mf2*t + 16*D^2*mf2*t + 128*mf2^2*t - 
       112*D*mf2^2*t + 42*D^2*mf2^2*t - 6*D^3*mf2^2*t - 272*mf2^3*t + 
       80*D*mf2^3*t - 32*t^2 + 10*D*t^2 + 3*D^2*t^2 - D^3*t^2 - 
       304*mf2*t^2 + 216*D*mf2*t^2 - 58*D^2*mf2*t^2 + 6*D^3*mf2*t^2 + 
       480*mf2^2*t^2 - 216*D*mf2^2*t^2 + 24*D^2*mf2^2*t^2 + 176*t^3 - 
       128*D*t^3 + 30*D^2*t^3 - 2*D^3*t^3 - 368*mf2*t^3 + 
       208*D*mf2*t^3 - 32*D^2*mf2*t^3 + 104*t^4 - 68*D*t^4 + 
       12*D^2*t^4))/((-3 + D)*(mf2^2 + t - 2*mf2*t + t^2))
 
Delta2[{{2, 4, 5, 7}, {3}}, {0, 1, 1, 1, 1, 0, 2}] = 
    (2*(-16*mf2^2 + 8*D*mf2^2 - D^2*mf2^2 + 48*mf2^3 - 34*D*mf2^3 + 
       6*D^2*mf2^3 + 16*mf2^4 - 4*D*mf2^4 - 96*mf2^5 + 32*D*mf2^5 + 
       80*mf2*t - 50*D*mf2*t + 8*D^2*mf2*t - 128*mf2^2*t + 
       98*D*mf2^2*t - 18*D^2*mf2^2*t - 208*mf2^3*t + 64*D*mf2^3*t + 
       480*mf2^4*t - 160*D*mf2^4*t - 64*t^2 + 42*D*t^2 - 7*D^2*t^2 + 
       64*mf2*t^2 - 78*D*mf2*t^2 + 18*D^2*mf2*t^2 + 528*mf2^2*t^2 - 
       168*D*mf2^2*t^2 - 960*mf2^3*t^2 + 320*D*mf2^3*t^2 + 16*t^3 + 
       14*D*t^3 - 6*D^2*t^3 - 496*mf2*t^3 + 160*D*mf2*t^3 + 
       960*mf2^2*t^3 - 320*D*mf2^2*t^3 + 160*t^4 - 52*D*t^4 - 
       480*mf2*t^4 + 160*D*mf2*t^4 + 96*t^5 - 32*D*t^5))/
     ((-3 + D)*(mf2^2 + t - 2*mf2*t + t^2))
 
Delta2[{{2, 4, 5, 7}, {3}}, {0, 2, 1, 1, 1, 0, 1}] = 
    -2*(16*mf2 - 14*D*mf2 + 3*D^2*mf2 - 32*mf2^3 + 16*D*mf2^3 - 16*t + 
      14*D*t - 3*D^2*t - 16*mf2*t + 8*D*mf2*t + 96*mf2^2*t - 
      48*D*mf2^2*t + 16*t^2 - 8*D*t^2 - 96*mf2*t^2 + 48*D*mf2*t^2 + 
      32*t^3 - 16*D*t^3)
 
Delta2[{{2, 4, 5, 7}, {3}}, {0, 2, 1, 1, 1, 0, 2}] = 0
 
Delta2[{{1}, {2}, {3}}, {1, 1, 1, 0, 0, 0, 0}] = 
    (-2*(240 - 272*D + 104*D^2 - 16*D^3 + D^4 - 672*mf2^2 + 
       384*D*mf2^2 - 64*D^2*mf2^2 + 4*D^3*mf2^2 + 24000*mf2^4 - 
       10000*D*mf2^4 + 1000*D^2*mf2^4 + 71040*mf2^5 - 29600*D*mf2^5 + 
       2960*D^2*mf2^5 + 53184*mf2^6 - 22160*D*mf2^6 + 2216*D^2*mf2^6 - 
       672*t + 384*D*t - 64*D^2*t + 4*D^3*t + 1344*mf2*t - 
       768*D*mf2*t + 128*D^2*mf2*t - 8*D^3*mf2*t - 53760*mf2^3*t + 
       22400*D*mf2^3*t - 2240*D^2*mf2^3*t - 291456*mf2^4*t + 
       121440*D*mf2^4*t - 12144*D^2*mf2^4*t - 319104*mf2^5*t + 
       132960*D*mf2^5*t - 13296*D^2*mf2^5*t - 672*t^2 + 384*D*t^2 - 
       64*D^2*t^2 + 4*D^3*t^2 + 36480*mf2^2*t^2 - 15200*D*mf2^2*t^2 + 
       1520*D^2*mf2^2*t^2 + 455424*mf2^3*t^2 - 189760*D*mf2^3*t^2 + 
       18976*D^2*mf2^3*t^2 + 797760*mf2^4*t^2 - 332400*D*mf2^4*t^2 + 
       33240*D^2*mf2^4*t^2 - 7680*mf2*t^3 + 3200*D*mf2*t^3 - 
       320*D^2*mf2*t^3 - 327936*mf2^2*t^3 + 136640*D*mf2^2*t^3 - 
       13664*D^2*mf2^2*t^3 - 1063680*mf2^3*t^3 + 443200*D*mf2^3*t^3 - 
       44320*D^2*mf2^3*t^3 + 960*t^4 - 400*D*t^4 + 40*D^2*t^4 + 
       100224*mf2*t^4 - 41760*D*mf2*t^4 + 4176*D^2*mf2*t^4 + 
       797760*mf2^2*t^4 - 332400*D*mf2^2*t^4 + 33240*D^2*mf2^2*t^4 - 
       7296*t^5 + 3040*D*t^5 - 304*D^2*t^5 - 319104*mf2*t^5 + 
       132960*D*mf2*t^5 - 13296*D^2*mf2*t^5 + 53184*t^6 - 22160*D*t^6 + 
       2216*D^2*t^6))/(-2 + D)
 
Delta2[{{1}, {2}, {3}}, {1, 2, 1, 0, 0, 0, 0}] = 0
 
Delta2[{{1}, {4}, {3}}, {1, 0, 1, 1, 0, 0, 0}] = 
    2*(-24 + 28*D - 10*D^2 + D^3 + 112*mf2^2 - 40*D*mf2^2 + 
      4*D^2*mf2^2 - 8000*mf2^4 + 1000*D*mf2^4 - 23680*mf2^5 + 
      2960*D*mf2^5 - 17728*mf2^6 + 2216*D*mf2^6 + 112*t - 40*D*t + 
      4*D^2*t - 224*mf2*t + 80*D*mf2*t - 8*D^2*mf2*t + 17920*mf2^3*t - 
      2240*D*mf2^3*t + 97152*mf2^4*t - 12144*D*mf2^4*t + 106368*mf2^5*t - 
      13296*D*mf2^5*t + 112*t^2 - 40*D*t^2 + 4*D^2*t^2 - 
      12160*mf2^2*t^2 + 1520*D*mf2^2*t^2 - 151808*mf2^3*t^2 + 
      18976*D*mf2^3*t^2 - 265920*mf2^4*t^2 + 33240*D*mf2^4*t^2 + 
      2560*mf2*t^3 - 320*D*mf2*t^3 + 109312*mf2^2*t^3 - 
      13664*D*mf2^2*t^3 + 354560*mf2^3*t^3 - 44320*D*mf2^3*t^3 - 
      320*t^4 + 40*D*t^4 - 33408*mf2*t^4 + 4176*D*mf2*t^4 - 
      265920*mf2^2*t^4 + 33240*D*mf2^2*t^4 + 2432*t^5 - 304*D*t^5 + 
      106368*mf2*t^5 - 13296*D*mf2*t^5 - 17728*t^6 + 2216*D*t^6)
 
Delta2[{{1}, {5}, {3}}, {1, 0, 1, 0, 1, 0, 0}] = 0
 
Delta2[{{1}, {7}, {3}}, {1, 0, 1, 0, 0, 0, 1}] = 
    (-8*(-48 + 48*D - 14*D^2 + D^3 + 112*mf2^2 - 48*D*mf2^2 + 
       4*D^2*mf2^2 - 2000*mf2^4 - 5920*mf2^5 - 4432*mf2^6 + 112*t - 
       48*D*t + 4*D^2*t - 224*mf2*t + 96*D*mf2*t - 8*D^2*mf2*t + 
       4480*mf2^3*t + 24288*mf2^4*t + 26592*mf2^5*t + 112*t^2 - 48*D*t^2 + 
       4*D^2*t^2 - 3040*mf2^2*t^2 - 37952*mf2^3*t^2 - 66480*mf2^4*t^2 + 
       640*mf2*t^3 + 27328*mf2^2*t^3 + 88640*mf2^3*t^3 - 80*t^4 - 
       8352*mf2*t^4 - 66480*mf2^2*t^4 + 608*t^5 + 26592*mf2*t^5 - 4432*t^6))/
     (-2 + D)
 
Delta2[{{1}, {7}, {3}}, {1, 0, 1, 0, 0, 0, 2}] = 0
 
Delta2[{{1}, {2, 4}, {3}}, {1, 1, 1, 1, 0, 0, 0}] = 
    8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2) + 
     8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[1]][1, {{1}, {2, 4}, {3}}] + 
     (12*(8 + 4*D - 6*D^2 + D^3 + 16*mf2^2 - 16*D*mf2^2 + 
        4*D^2*mf2^2 - 4000*mf2^4 - 11840*mf2^5 - 8864*mf2^6 + 16*t - 
        16*D*t + 4*D^2*t - 32*mf2*t + 32*D*mf2*t - 8*D^2*mf2*t + 
        8960*mf2^3*t + 48576*mf2^4*t + 53184*mf2^5*t + 16*t^2 - 16*D*t^2 + 
        4*D^2*t^2 - 6080*mf2^2*t^2 - 75904*mf2^3*t^2 - 132960*mf2^4*t^2 + 
        1280*mf2*t^3 + 54656*mf2^2*t^3 + 177280*mf2^3*t^3 - 160*t^4 - 
        16704*mf2*t^4 - 132960*mf2^2*t^4 + 1216*t^5 + 53184*mf2*t^5 - 
        8864*t^6)*x[k[1]][2, {{1}, {2, 4}, {3}}])/(-2 + D)
 
Delta2[{{1}, {2, 4}, {3}}, {1, 2, 1, 1, 0, 0, 0}] = 
    48*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[1]][1, {{1}, {2, 4}, {3}}]*x[k[1]][2, {{1}, {2, 4}, {3}}] + 
     (48*(2*mf2 - D*mf2 - 2*mf2^2 + D*mf2^2 - 4*mf2^3 + 4*mf2^4 - 
        2*D*mf2*t + 12*mf2^2*t - 16*mf2^3*t - 2*t^2 + D*t^2 - 
        12*mf2*t^2 + 24*mf2^2*t^2 + 4*t^3 - 16*mf2*t^3 + 4*t^4)*
       x[k[1]][2, {{1}, {2, 4}, {3}}]^2)/(mf2 - t)^2 + 
     x[k[1]][2, {{1}, {2, 4}, {3}}]*(48*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 
         4*t^2) + 24*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
        x[k[2]][1, {{1}, {2, 4}, {3}}])
 
Delta2[{{1}, {2, 5}, {3}}, {1, 1, 1, 0, 1, 0, 0}] = 
    (-4*(32*mf2 - 20*D*mf2 + 3*D^2*mf2 + 32*mf2^2 - 16*D*mf2^2 + 
        2*D^2*mf2^2 + 16*mf2^3 + 16*t - 16*D*t + 3*D^2*t - 48*mf2*t + 
        32*D*mf2*t - 4*D^2*mf2*t - 48*mf2^2*t + 16*t^2 - 16*D*t^2 + 
        2*D^2*t^2 + 48*mf2*t^2 - 16*t^3))/(mf2 - t) + 
     (4*(8*mf2^4 - 6*D*mf2^4 + D^2*mf2^4 + 8*mf2^5 - 6*D*mf2^5 + 
        D^2*mf2^5 + 4*D*mf2^2*t - D^2*mf2^2*t - 8*mf2^3*t + 
        6*D*mf2^3*t - D^2*mf2^3*t - 40*mf2^4*t + 30*D*mf2^4*t - 
        5*D^2*mf2^4*t + 8*t^2 - 2*D*t^2 - 16*mf2*t^2 + 4*D*mf2*t^2 - 
        24*mf2^2*t^2 + 18*D*mf2^2*t^2 - 3*D^2*mf2^2*t^2 + 80*mf2^3*t^2 - 
        60*D*mf2^3*t^2 + 10*D^2*mf2^3*t^2 + 16*t^3 - 8*D*t^3 + 
        D^2*t^3 + 40*mf2*t^3 - 30*D*mf2*t^3 + 5*D^2*mf2*t^3 - 
        80*mf2^2*t^3 + 60*D*mf2^2*t^3 - 10*D^2*mf2^2*t^3 - 16*t^4 + 
        12*D*t^4 - 2*D^2*t^4 + 40*mf2*t^4 - 30*D*mf2*t^4 + 
        5*D^2*mf2*t^4 - 8*t^5 + 6*D*t^5 - D^2*t^5)*
       x[k[1]][1, {{1}, {2, 5}, {3}}])/(mf2 - t)^3
 
Delta2[{{1}, {2, 5}, {3}}, {1, 2, 1, 0, 1, 0, 0}] = 0
 
Delta2[{{1}, {2, 7}, {3}}, {1, 1, 1, 0, 0, 0, 1}] = 
    -4*(4 - 4*D + D^2 - 8*mf2^2 + 4*D*mf2^2 - 8*t + 4*D*t + 
       16*mf2*t - 8*D*mf2*t - 8*t^2 + 4*D*t^2) + 
     4*(8 - 6*D + D^2 - 16*mf2^2 + 4*D*mf2^2 - 16*t + 4*D*t + 
       32*mf2*t - 8*D*mf2*t - 16*t^2 + 4*D*t^2)*
      x[k[1]][1, {{1}, {2, 7}, {3}}] + 
     (2*(-16*mf2 + 20*D*mf2 - 8*D^2*mf2 + D^3*mf2 + 20*D*mf2^2 - 
        12*D^2*mf2^2 + D^3*mf2^2 + 52*D*mf2^3 - 36*D^2*mf2^3 + 
        5*D^3*mf2^3 - 32*mf2^4 + 32*D*mf2^4 - 8*D^2*mf2^4 + 32*mf2^5 - 
        32*D*mf2^5 + 8*D^2*mf2^5 - 8000*mf2^6 - 39680*mf2^7 - 
        65088*mf2^8 - 35456*mf2^9 + 16*mf2*t - 40*D*mf2*t + 
        20*D^2*mf2*t - 2*D^3*mf2*t - 32*mf2^2*t - 124*D*mf2^2*t + 
        100*D^2*mf2^2*t - 15*D^3*mf2^2*t + 128*mf2^3*t - 
        128*D*mf2^3*t + 32*D^2*mf2^3*t - 160*mf2^4*t + 160*D*mf2^4*t - 
        40*D^2*mf2^4*t + 25920*mf2^5*t + 204672*mf2^6*t + 460480*mf2^7*t + 
        319104*mf2^8*t - 16*t^2 + 20*D*t^2 - 8*D^2*t^2 + D^3*t^2 + 
        32*mf2*t^2 + 124*D*mf2*t^2 - 100*D^2*mf2*t^2 + 15*D^3*mf2*t^2 - 
        192*mf2^2*t^2 + 192*D*mf2^2*t^2 - 48*D^2*mf2^2*t^2 + 
        320*mf2^3*t^2 - 320*D*mf2^3*t^2 + 80*D^2*mf2^3*t^2 - 
        30080*mf2^4*t^2 - 428800*mf2^5*t^2 - 1400896*mf2^6*t^2 - 
        1276416*mf2^7*t^2 - 52*D*t^3 + 36*D^2*t^3 - 5*D^3*t^3 + 
        128*mf2*t^3 - 128*D*mf2*t^3 + 32*D^2*mf2*t^3 - 320*mf2^2*t^3 + 
        320*D*mf2^2*t^3 - 80*D^2*mf2^2*t^3 + 14720*mf2^3*t^3 + 
        462720*mf2^4*t^3 + 2380224*mf2^5*t^3 + 2978304*mf2^6*t^3 - 32*t^4 + 
        32*D*t^4 - 8*D^2*t^4 + 160*mf2*t^4 - 160*D*mf2*t^4 + 
        40*D^2*mf2*t^4 - 2880*mf2^2*t^4 - 267520*mf2^3*t^4 - 
        2448320*mf2^4*t^4 - 4467456*mf2^5*t^4 - 32*t^5 + 32*D*t^5 - 
        8*D^2*t^5 + 320*mf2*t^5 + 77440*mf2^2*t^5 + 1537088*mf2^3*t^5 + 
        4467456*mf2^4*t^5 - 9472*mf2*t^6 - 557760*mf2^2*t^6 - 
        2978304*mf2^3*t^6 + 640*t^7 + 99136*mf2*t^7 + 1276416*mf2^2*t^7 - 
        4864*t^8 - 319104*mf2*t^8 + 35456*t^9)*
       x[k[1]][2, {{1}, {2, 7}, {3}}])/((-2 + D)*(mf2 - t)^3) + 
     8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[2]][1, {{1}, {2, 7}, {3}}]
 
Delta2[{{1}, {2, 7}, {3}}, {1, 1, 1, 0, 0, 0, 2}] = 0
 
Delta2[{{1}, {2, 7}, {3}}, {1, 2, 1, 0, 0, 0, 1}] = 
    (-16*(-2*mf2 + D*mf2 - 4*mf2^2 + 2*D*mf2^2 + 4*mf2^3 + 8*mf2^4 + 
        12*mf2*t - 4*D*mf2*t - 32*mf2^3*t - 4*t^2 + 2*D*t^2 - 
        12*mf2*t^2 + 48*mf2^2*t^2 + 8*t^3 - 32*mf2*t^3 + 8*t^4)*
       x[k[1]][1, {{1}, {2, 7}, {3}}]*x[k[1]][2, {{1}, {2, 7}, {3}}])/
      (mf2 - t)^2 - (16*(2*mf2^2 - D*mf2^2 + 2*mf2^3 - D*mf2^3 - 
        8*mf2^4 + 2*D*mf2^4 - 4*mf2^5 + 8*mf2^6 - 8*mf2^2*t + 
        2*D*mf2^2*t + 20*mf2^3*t - 8*D*mf2^3*t + 24*mf2^4*t - 
        48*mf2^5*t + 2*mf2*t^2 - D*mf2*t^2 - 20*mf2^2*t^2 + 
        12*D*mf2^2*t^2 - 56*mf2^3*t^2 + 120*mf2^4*t^2 + 12*mf2*t^3 - 
        8*D*mf2*t^3 + 64*mf2^2*t^3 - 160*mf2^3*t^3 - 4*t^4 + 2*D*t^4 - 
        36*mf2*t^4 + 120*mf2^2*t^4 + 8*t^5 - 48*mf2*t^5 + 8*t^6)*
       x[k[1]][2, {{1}, {2, 7}, {3}}]^2)/(mf2 - t)^4 + 
     x[k[1]][2, {{1}, {2, 7}, {3}}]*
      ((16*(-2*mf2 + D*mf2 - 4*mf2^2 + 2*D*mf2^2 + 4*mf2^3 + 8*mf2^4 + 
          12*mf2*t - 4*D*mf2*t - 32*mf2^3*t - 4*t^2 + 2*D*t^2 - 
          12*mf2*t^2 + 48*mf2^2*t^2 + 8*t^3 - 32*mf2*t^3 + 8*t^4))/
        (mf2 - t)^2 - (8*(-2*mf2 + D*mf2 - 4*mf2^2 + 2*D*mf2^2 + 
          4*mf2^3 + 8*mf2^4 + 12*mf2*t - 4*D*mf2*t - 32*mf2^3*t - 4*t^2 + 
          2*D*t^2 - 12*mf2*t^2 + 48*mf2^2*t^2 + 8*t^3 - 32*mf2*t^3 + 8*t^4)*
         x[k[2]][1, {{1}, {2, 7}, {3}}])/(mf2 - t)^2)
 
Delta2[{{1}, {2, 7}, {3}}, {1, 2, 1, 0, 0, 0, 2}] = 0
 
Delta2[{{1}, {4, 5}, {3}}, {1, 0, 1, 1, 1, 0, 0}] = 
    (-2*(64*mf2 - 40*D*mf2 + 6*D^2*mf2 - 128*mf2^2 + 82*D*mf2^2 - 
        11*D^2*mf2^2 + 56*mf2^3 - 24*D*mf2^3 + 2*D^2*mf2^3 - 56*mf2^4 + 
        4*D*mf2^4 + 144*mf2*t - 84*D*mf2*t + 10*D^2*mf2*t - 
        224*mf2^2*t + 76*D*mf2^2*t - 6*D^2*mf2^2*t + 224*mf2^3*t - 
        16*D*mf2^3*t - 16*t^2 + 2*D*t^2 + D^2*t^2 + 280*mf2*t^2 - 
        80*D*mf2*t^2 + 6*D^2*mf2*t^2 - 336*mf2^2*t^2 + 24*D*mf2^2*t^2 - 
        112*t^3 + 28*D*t^3 - 2*D^2*t^3 + 224*mf2*t^3 - 16*D*mf2*t^3 - 
        56*t^4 + 4*D*t^4))/((-1 + 2*mf2 - 2*t)*(mf2 - t)) + 
     2*(8*mf2 - 6*D*mf2 + D^2*mf2 - 8*t + 6*D*t - D^2*t)*
      x[k[1]][1, {{1}, {4, 5}, {3}}] - 2*(24*mf2 - 18*D*mf2 + 3*D^2*mf2 + 
       8*mf2^2 - 6*D*mf2^2 + D^2*mf2^2 + 8*t - 6*D*t + D^2*t - 
       16*mf2*t + 12*D*mf2*t - 2*D^2*mf2*t + 8*t^2 - 6*D*t^2 + 
       D^2*t^2)*x[k[1]][2, {{1}, {4, 5}, {3}}]
 
Delta2[{{1}, {4, 7}, {3}}, {1, 0, 1, 1, 0, 0, 1}] = 
    (-2*(-400 + 468*D - 192*D^2 + 33*D^3 - 2*D^4 + 880*mf2 - 
        1016*D*mf2 + 412*D^2*mf2 - 70*D^3*mf2 + 4*D^4*mf2 + 
        624*mf2^2 - 528*D*mf2^2 + 124*D^2*mf2^2 - 8*D^3*mf2^2 - 
        1344*mf2^3 + 1120*D*mf2^3 - 256*D^2*mf2^3 + 16*D^3*mf2^3 + 
        16000*mf2^4 + 15360*mf2^5 - 59264*mf2^6 - 70912*mf2^7 - 256*t + 
        488*D*t - 288*D^2*t + 62*D^3*t - 4*D^4*t - 2592*mf2*t + 
        2176*D*mf2*t - 504*D^2*mf2*t + 32*D^3*mf2*t + 4032*mf2^2*t - 
        3360*D*mf2^2*t + 768*D^2*mf2^2*t - 48*D^3*mf2^2*t - 
        35840*mf2^3*t - 90624*mf2^4*t + 270592*mf2^5*t + 496384*mf2^6*t + 
        1968*t^2 - 1648*D*t^2 + 380*D^2*t^2 - 24*D^3*t^2 - 
        4032*mf2*t^2 + 3360*D*mf2*t^2 - 768*D^2*mf2*t^2 + 
        48*D^3*mf2*t^2 + 24320*mf2^2*t^2 + 183296*mf2^3*t^2 - 
        464000*mf2^4*t^2 - 1489152*mf2^5*t^2 + 1344*t^3 - 1120*D*t^3 + 
        256*D^2*t^3 - 16*D^3*t^3 - 5120*mf2*t^3 - 159744*mf2^2*t^3 + 
        335360*mf2^3*t^3 + 2481920*mf2^4*t^3 + 640*t^4 + 55296*mf2*t^4 - 
        39040*mf2^2*t^4 - 2481920*mf2^3*t^4 - 3584*t^5 - 69376*mf2*t^5 + 
        1489152*mf2^2*t^5 + 25728*t^6 - 496384*mf2*t^6 + 70912*t^7))/
      ((-2 + D)*(-1 + 2*mf2 - 2*t)) - 
     (4*(-32 + 52*D - 24*D^2 + 3*D^3 + 64*mf2^2 - 48*D*mf2^2 + 
        8*D^2*mf2^2 - 4000*mf2^4 - 11840*mf2^5 - 8864*mf2^6 + 64*t - 
        48*D*t + 8*D^2*t - 128*mf2*t + 96*D*mf2*t - 16*D^2*mf2*t + 
        8960*mf2^3*t + 48576*mf2^4*t + 53184*mf2^5*t + 64*t^2 - 48*D*t^2 + 
        8*D^2*t^2 - 6080*mf2^2*t^2 - 75904*mf2^3*t^2 - 132960*mf2^4*t^2 + 
        1280*mf2*t^3 + 54656*mf2^2*t^3 + 177280*mf2^3*t^3 - 160*t^4 - 
        16704*mf2*t^4 - 132960*mf2^2*t^4 + 1216*t^5 + 53184*mf2*t^5 - 
        8864*t^6)*x[k[1]][1, {{1}, {4, 7}, {3}}])/(-2 + D) - 
     (2*(-64 + 60*D - 20*D^2 + 3*D^3 + 32*mf2^2 - 32*D*mf2^2 + 
        8*D^2*mf2^2 + 8000*mf2^4 + 23680*mf2^5 + 17728*mf2^6 + 32*t - 
        32*D*t + 8*D^2*t - 64*mf2*t + 64*D*mf2*t - 16*D^2*mf2*t - 
        17920*mf2^3*t - 97152*mf2^4*t - 106368*mf2^5*t + 32*t^2 - 
        32*D*t^2 + 8*D^2*t^2 + 12160*mf2^2*t^2 + 151808*mf2^3*t^2 + 
        265920*mf2^4*t^2 - 2560*mf2*t^3 - 109312*mf2^2*t^3 - 
        354560*mf2^3*t^3 + 320*t^4 + 33408*mf2*t^4 + 265920*mf2^2*t^4 - 
        2432*t^5 - 106368*mf2*t^5 + 17728*t^6)*
       x[k[1]][2, {{1}, {4, 7}, {3}}])/(-2 + D) + 
     (8*(-48 + 48*D - 14*D^2 + D^3 + 112*mf2^2 - 48*D*mf2^2 + 
        4*D^2*mf2^2 - 2000*mf2^4 - 5920*mf2^5 - 4432*mf2^6 + 112*t - 
        48*D*t + 4*D^2*t - 224*mf2*t + 96*D*mf2*t - 8*D^2*mf2*t + 
        4480*mf2^3*t + 24288*mf2^4*t + 26592*mf2^5*t + 112*t^2 - 48*D*t^2 + 
        4*D^2*t^2 - 3040*mf2^2*t^2 - 37952*mf2^3*t^2 - 66480*mf2^4*t^2 + 
        640*mf2*t^3 + 27328*mf2^2*t^3 + 88640*mf2^3*t^3 - 80*t^4 - 
        8352*mf2*t^4 - 66480*mf2^2*t^4 + 608*t^5 + 26592*mf2*t^5 - 4432*t^6)*
       x[k[2]][2, {{1}, {4, 7}, {3}}])/(-2 + D)
 
Delta2[{{1}, {4, 7}, {3}}, {1, 0, 1, 1, 0, 0, 2}] = 0
 
Delta2[{{1}, {5, 7}, {3}}, {1, 0, 1, 0, 1, 0, 1}] = 
    (2*(6*D*mf2 - 3*D^2*mf2 + 56*mf2^2 - 32*D*mf2^2 + 6*D^2*mf2^2 - 
        56*mf2^3 + 20*D*mf2^3 + 48*t - 14*D*t + D^2*t - 184*mf2*t + 
        76*D*mf2*t - 8*D^2*mf2*t + 168*mf2^2*t - 60*D*mf2^2*t + 
        128*t^2 - 44*D*t^2 + 2*D^2*t^2 - 168*mf2*t^2 + 60*D*mf2*t^2 + 
        56*t^3 - 20*D*t^3))/((-1 + 2*mf2 - 2*t)*(mf2 - t)) + 
     (4*(8*mf2 - 6*D*mf2 + D^2*mf2 + 8*t - 6*D*t + D^2*t)*
       x[k[1]][1, {{1}, {5, 7}, {3}}])/(mf2 - t) + 
     (2*(8*mf2^2 - 6*D*mf2^2 + D^2*mf2^2 + 16*mf2*t - 12*D*mf2*t + 
        2*D^2*mf2*t + 8*t^2 - 6*D*t^2 + D^2*t^2)*
       x[k[1]][2, {{1}, {5, 7}, {3}}])/(mf2 - t)^2
 
Delta2[{{1}, {5, 7}, {3}}, {1, 0, 1, 0, 1, 0, 2}] = 0
 
Delta2[{{1}, {2, 4, 5}, {3}}, {1, 1, 1, 1, 1, 0, 0}] = 
    -2*(-4*D*mf2 + D^2*mf2 - 32*mf2^3 + 4*D*t - D^2*t - 32*mf2*t + 
       8*D*mf2*t + 96*mf2^2*t + 32*t^2 - 8*D*t^2 - 96*mf2*t^2 + 32*t^3) - 
     4*(-4*mf2 + 4*D*mf2 - D^2*mf2 - 8*mf2^3 + 4*D*mf2^3 + 4*t - 
       4*D*t + D^2*t + 24*mf2^2*t - 12*D*mf2^2*t - 24*mf2*t^2 + 
       12*D*mf2*t^2 + 8*t^3 - 4*D*t^3)*x[k[1]][1, 
       {{1}, {2, 4, 5}, {3}}] + 2*(8*mf2 - 6*D*mf2 + D^2*mf2 + 8*mf2^2 - 
       8*D*mf2^2 + 2*D^2*mf2^2 - 16*mf2^3 + 8*D*mf2^3 - 16*mf2^4 + 
       8*D*mf2^4 + 8*t - 6*D*t + D^2*t - 24*mf2*t + 20*D*mf2*t - 
       4*D^2*mf2*t + 64*mf2^3*t - 32*D*mf2^3*t + 16*t^2 - 12*D*t^2 + 
       2*D^2*t^2 + 48*mf2*t^2 - 24*D*mf2*t^2 - 96*mf2^2*t^2 + 
       48*D*mf2^2*t^2 - 32*t^3 + 16*D*t^3 + 64*mf2*t^3 - 32*D*mf2*t^3 - 
       16*t^4 + 8*D*t^4)*x[k[1]][2, {{1}, {2, 4, 5}, {3}}]
 
Delta2[{{1}, {2, 4, 5}, {3}}, {1, 2, 1, 1, 1, 0, 0}] = 0
 
Delta2[{{1}, {2, 4, 7}, {3}}, {1, 1, 1, 1, 0, 0, 1}] = 
    -2*(16 - 12*D + 3*D^2 + 16*D*mf2^2 + 8*D*t - 32*D*mf2*t + 
       16*D*t^2) - 16*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[1]][1, {{1}, {2, 4, 7}, {3}}]^2 - 
     4*(12 - 8*D + D^2 - 8*mf2^2 - 4*D*mf2^2 - 16*t + 16*mf2*t + 
       8*D*mf2*t - 8*t^2 - 4*D*t^2)*x[k[1]][2, {{1}, {2, 4, 7}, {3}}] - 
     16*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[1]][2, {{1}, {2, 4, 7}, {3}}]^2 + x[k[1]][1, {{1}, {2, 4, 7}, {3}}]*
      (-4*(-2*D + D^2 - 4*mf2 + 2*D*mf2 - 8*mf2^2 + 12*D*mf2^2 + 
         4*t + 6*D*t + 16*mf2*t - 24*D*mf2*t - 8*t^2 + 12*D*t^2) - 
       (32*(8 - 6*D + D^2 - 16*mf2^2 + 4*D*mf2^2 - 16*t + 4*D*t + 
          32*mf2*t - 8*D*mf2*t - 16*t^2 + 4*D*t^2)*
         x[k[1]][2, {{1}, {2, 4, 7}, {3}}])/(-2 + D))
 
Delta2[{{1}, {2, 4, 7}, {3}}, {1, 1, 1, 1, 0, 0, 2}] = 0
 
Delta2[{{1}, {2, 4, 7}, {3}}, {1, 2, 1, 1, 0, 0, 1}] = 
    -32*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
     x[k[1]][1, {{1}, {2, 4, 7}, {3}}]*x[k[1]][2, {{1}, {2, 4, 7}, {3}}]
 
Delta2[{{1}, {2, 4, 7}, {3}}, {1, 2, 1, 1, 0, 0, 2}] = 0
 
Delta2[{{1}, {2, 5, 7}, {3}}, {1, 1, 1, 0, 1, 0, 1}] = 
    -2*(-16*mf2 + 4*D*mf2 + D^2*mf2 + 16*t - 4*D*t - D^2*t + 
       8*D*mf2*t - 8*D*t^2) + 8*(-2*mf2 + 3*D*mf2 - D^2*mf2 - 
       2*mf2^2 + D*mf2^2 + 2*t - 3*D*t + D^2*t + 8*mf2*t - 
       4*D*mf2*t - 6*t^2 + 3*D*t^2)*x[k[1]][1, {{1}, {2, 5, 7}, {3}}] + 
     4*(4*mf2 - 4*D*mf2 + D^2*mf2 - 2*D*mf2^2 + D^2*mf2^2 - 4*t + 
       6*D*t - 2*D^2*t - 4*mf2*t + 6*D*mf2*t - 2*D^2*mf2*t + 20*t^2 - 
       12*D*t^2 + D^2*t^2)*x[k[1]][2, {{1}, {2, 5, 7}, {3}}]
 
Delta2[{{1}, {2, 5, 7}, {3}}, {1, 1, 1, 0, 1, 0, 2}] = 0
 
Delta2[{{1}, {2, 5, 7}, {3}}, {1, 2, 1, 0, 1, 0, 1}] = 0
 
Delta2[{{1}, {2, 5, 7}, {3}}, {1, 2, 1, 0, 1, 0, 2}] = 0
 
Delta2[{{1}, {4, 5, 7}, {3}}, {1, 0, 1, 1, 1, 0, 1}] = 
    (-2*(-16 + 6*D - 48*mf2 + 26*D*mf2 - 5*D^2*mf2 + 160*mf2^2 - 
        52*D*mf2^2 + 6*D^2*mf2^2 - 40*mf2^3 - 20*D*mf2^3 - 32*mf2^4 + 
        16*D*mf2^4 + 88*t - 30*D*t + 5*D^2*t - 360*mf2*t + 
        116*D*mf2*t - 12*D^2*mf2*t + 88*mf2^2*t + 44*D*mf2^2*t + 
        128*mf2^3*t - 64*D*mf2^3*t + 200*t^2 - 64*D*t^2 + 6*D^2*t^2 - 
        56*mf2*t^2 - 28*D*mf2*t^2 - 192*mf2^2*t^2 + 96*D*mf2^2*t^2 + 
        8*t^3 + 4*D*t^3 + 128*mf2*t^3 - 64*D*mf2*t^3 - 32*t^4 + 
        16*D*t^4))/(-1 + 2*mf2 - 2*t) + 
     2*(-2*D + D^2 - 16*mf2 + 8*D*mf2 - 8*mf2^2 + 4*D*mf2^2 + 
       32*mf2^3 - 16*D*mf2^3 + 8*t - 4*D*t + 16*mf2*t - 8*D*mf2*t - 
       96*mf2^2*t + 48*D*mf2^2*t - 8*t^2 + 4*D*t^2 + 96*mf2*t^2 - 
       48*D*mf2*t^2 - 32*t^3 + 16*D*t^3)*
      x[k[1]][1, {{1}, {4, 5, 7}, {3}}] - 
     2*(8 - 6*D + D^2 - 8*mf2 + 2*D*mf2 + D^2*mf2 - 8*mf2^2 + 
       4*D*mf2^2 + 16*mf2^3 - 8*D*mf2^3 + 16*t - 6*D*t - D^2*t - 
       48*mf2^2*t + 24*D*mf2^2*t + 8*t^2 - 4*D*t^2 + 48*mf2*t^2 - 
       24*D*mf2*t^2 - 16*t^3 + 8*D*t^3)*x[k[1]][2, 
       {{1}, {4, 5, 7}, {3}}] + 2*(8 - 6*D + D^2 - 16*mf2 + 10*D*mf2 - 
       D^2*mf2 + 16*mf2^2 - 10*D*mf2^2 + D^2*mf2^2 + 16*mf2^4 - 
       8*D*mf2^4 + 24*t - 18*D*t + 3*D^2*t - 80*mf2*t + 44*D*mf2*t - 
       2*D^2*mf2*t + 48*mf2^2*t - 24*D*mf2^2*t - 64*mf2^3*t + 
       32*D*mf2^3*t + 32*t^2 - 18*D*t^2 + D^2*t^2 - 96*mf2*t^2 + 
       48*D*mf2*t^2 + 96*mf2^2*t^2 - 48*D*mf2^2*t^2 + 48*t^3 - 
       24*D*t^3 - 64*mf2*t^3 + 32*D*mf2*t^3 + 16*t^4 - 8*D*t^4)*
      x[k[1]][3, {{1}, {4, 5, 7}, {3}}] + 
     (8*(-12*mf2^2 + 6*D*mf2^2 - D^2*mf2^2 + 12*mf2^3 - 4*D*mf2^3 - 
        4*mf2^4 + 2*D*mf2^4 - 12*t + 6*D*t - D^2*t + 36*mf2*t - 
        16*D*mf2*t + 2*D^2*mf2*t - 28*mf2^2*t + 12*D*mf2^2*t + 
        16*mf2^3*t - 8*D*mf2^3*t - 12*t^2 + 8*D*t^2 - D^2*t^2 + 
        20*mf2*t^2 - 12*D*mf2*t^2 - 24*mf2^2*t^2 + 12*D*mf2^2*t^2 - 
        4*t^3 + 4*D*t^3 + 16*mf2*t^3 - 8*D*mf2*t^3 - 4*t^4 + 2*D*t^4)*
       x[k[2]][3, {{1}, {4, 5, 7}, {3}}])/(-1 + 2*mf2 - 2*t)
 
Delta2[{{1}, {4, 5, 7}, {3}}, {1, 0, 1, 1, 1, 0, 2}] = 0
 
Delta2[{{1}, {2, 4, 5, 7}, {3}}, {1, 1, 1, 1, 1, 0, 1}] = 
    -2*(32*mf2 - 20*D*mf2 + 3*D^2*mf2 - 32*mf2^3 + 16*D*mf2^3 - 32*t + 
       20*D*t - 3*D^2*t - 32*mf2*t + 8*D*mf2*t + 96*mf2^2*t - 
       48*D*mf2^2*t + 32*t^2 - 8*D*t^2 - 96*mf2*t^2 + 48*D*mf2*t^2 + 
       32*t^3 - 16*D*t^3) - 4*(8*mf2 - 6*D*mf2 + D^2*mf2 - 4*mf2^2 + 
       2*D*mf2^2 - 24*mf2^3 + 12*D*mf2^3 - 8*t + 6*D*t - D^2*t - 
       8*mf2*t + 4*D*mf2*t + 72*mf2^2*t - 36*D*mf2^2*t + 12*t^2 - 
       6*D*t^2 - 72*mf2*t^2 + 36*D*mf2*t^2 + 24*t^3 - 12*D*t^3)*
      x[k[1]][1, {{1}, {2, 4, 5, 7}, {3}}] + 
     4*(4*mf2 - 4*D*mf2 + D^2*mf2 - 24*mf2^3 + 12*D*mf2^3 - 4*t + 
       4*D*t - D^2*t - 16*mf2*t + 8*D*mf2*t + 72*mf2^2*t - 
       36*D*mf2^2*t + 16*t^2 - 8*D*t^2 - 72*mf2*t^2 + 36*D*mf2*t^2 + 
       24*t^3 - 12*D*t^3)*x[k[1]][2, {{1}, {2, 4, 5, 7}, {3}}] - 
     4*(4*mf2 - 4*D*mf2 + D^2*mf2 + 4*mf2^2 - 4*D*mf2^2 + D^2*mf2^2 - 
       20*mf2^3 + 10*D*mf2^3 + 12*t - 10*D*t + 2*D^2*t - 24*mf2*t + 
       16*D*mf2*t - 2*D^2*mf2*t + 28*mf2^2*t - 14*D*mf2^2*t + 4*t^2 - 
       4*D*t^2 + D^2*t^2 + 4*mf2*t^2 - 2*D*mf2*t^2 - 12*t^3 + 
       6*D*t^3)*x[k[1]][3, {{1}, {2, 4, 5, 7}, {3}}]
 
Delta2[{{1}, {2, 4, 5, 7}, {3}}, {1, 1, 1, 1, 1, 0, 2}] = 0
 
Delta2[{{1}, {2, 4, 5, 7}, {3}}, {1, 2, 1, 1, 1, 0, 1}] = 0
 
Delta2[{{1}, {2, 4, 5, 7}, {3}}, {1, 2, 1, 1, 1, 0, 2}] = 0
 
Delta2[{{6}, {2}, {3}}, {0, 1, 1, 0, 0, 1, 0}] = 
    (2*(144 - 176*D + 80*D^2 - 16*D^3 + D^4 - 480*mf2^2 + 
       288*D*mf2^2 - 64*D^2*mf2^2 + 4*D^3*mf2^2 + 24000*mf2^4 - 
       10000*D*mf2^4 + 1000*D^2*mf2^4 + 71040*mf2^5 - 29600*D*mf2^5 + 
       2960*D^2*mf2^5 + 53184*mf2^6 - 22160*D*mf2^6 + 2216*D^2*mf2^6 - 
       480*t + 288*D*t - 64*D^2*t + 4*D^3*t + 960*mf2*t - 
       576*D*mf2*t + 128*D^2*mf2*t - 8*D^3*mf2*t - 53760*mf2^3*t + 
       22400*D*mf2^3*t - 2240*D^2*mf2^3*t - 291456*mf2^4*t + 
       121440*D*mf2^4*t - 12144*D^2*mf2^4*t - 319104*mf2^5*t + 
       132960*D*mf2^5*t - 13296*D^2*mf2^5*t - 480*t^2 + 288*D*t^2 - 
       64*D^2*t^2 + 4*D^3*t^2 + 36480*mf2^2*t^2 - 15200*D*mf2^2*t^2 + 
       1520*D^2*mf2^2*t^2 + 455424*mf2^3*t^2 - 189760*D*mf2^3*t^2 + 
       18976*D^2*mf2^3*t^2 + 797760*mf2^4*t^2 - 332400*D*mf2^4*t^2 + 
       33240*D^2*mf2^4*t^2 - 7680*mf2*t^3 + 3200*D*mf2*t^3 - 
       320*D^2*mf2*t^3 - 327936*mf2^2*t^3 + 136640*D*mf2^2*t^3 - 
       13664*D^2*mf2^2*t^3 - 1063680*mf2^3*t^3 + 443200*D*mf2^3*t^3 - 
       44320*D^2*mf2^3*t^3 + 960*t^4 - 400*D*t^4 + 40*D^2*t^4 + 
       100224*mf2*t^4 - 41760*D*mf2*t^4 + 4176*D^2*mf2*t^4 + 
       797760*mf2^2*t^4 - 332400*D*mf2^2*t^4 + 33240*D^2*mf2^2*t^4 - 
       7296*t^5 + 3040*D*t^5 - 304*D^2*t^5 - 319104*mf2*t^5 + 
       132960*D*mf2*t^5 - 13296*D^2*mf2*t^5 + 53184*t^6 - 22160*D*t^6 + 
       2216*D^2*t^6))/(-2 + D)
 
Delta2[{{6}, {2}, {3}}, {0, 2, 1, 0, 0, 1, 0}] = 0
 
Delta2[{{6}, {4}, {3}}, {0, 0, 1, 1, 0, 1, 0}] = 
    (-2*(-64 + 160*D - 152*D^2 + 70*D^3 - 15*D^4 + D^5 + 
        480*mf2^2 - 720*D*mf2^2 + 328*D^2*mf2^2 - 60*D^3*mf2^2 + 
        4*D^4*mf2^2 - 455200*mf2^4 + 465200*D*mf2^4 - 
        119800*D^2*mf2^4 + 1000*D^3*mf2^4 - 1298240*mf2^5 + 
        1327840*D*mf2^5 - 342320*D^2*mf2^5 + 2960*D^3*mf2^5 - 
        930080*mf2^6 + 952240*D*mf2^6 - 245816*D^2*mf2^6 + 
        2216*D^3*mf2^6 + 480*t - 720*D*t + 328*D^2*t - 60*D^3*t + 
        4*D^4*t - 960*mf2*t + 1440*D*mf2*t - 656*D^2*mf2*t + 
        120*D^3*mf2*t - 8*D^4*mf2*t + 1068800*mf2^3*t - 
        1091200*D*mf2^3*t + 280640*D^2*mf2^3*t - 2240*D^3*mf2^3*t + 
        5409984*mf2^4*t - 5531424*D*mf2^4*t + 1425360*D^2*mf2^4*t - 
        12144*D^3*mf2^4*t + 5580480*mf2^5*t - 5713440*D*mf2^5*t + 
        1474896*D^2*mf2^5*t - 13296*D^3*mf2^5*t + 480*t^2 - 720*D*t^2 + 
        328*D^2*t^2 - 60*D^3*t^2 + 4*D^4*t^2 - 790208*mf2^2*t^2 + 
        805408*D*mf2^2*t^2 - 206672*D^2*mf2^2*t^2 + 
        1520*D^3*mf2^2*t^2 - 8657536*mf2^3*t^2 + 8847296*D*mf2^3*t^2 - 
        2278240*D^2*mf2^3*t^2 + 18976*D^3*mf2^3*t^2 - 
        13951200*mf2^4*t^2 + 14283600*D*mf2^4*t^2 - 3687240*D^2*mf2^4*
         t^2 + 33240*D^3*mf2^4*t^2 + 194816*mf2*t^3 - 198016*D*mf2*t^3 + 
        50624*D^2*mf2*t^3 - 320*D^3*mf2*t^3 + 6495104*mf2^2*t^3 - 
        6631744*D*mf2^2*t^3 + 1705760*D^2*mf2^2*t^3 - 
        13664*D^3*mf2^2*t^3 + 18601600*mf2^3*t^3 - 19044800*D*mf2^3*t^3 + 
        4916320*D^2*mf2^3*t^3 - 44320*D^3*mf2^3*t^3 - 18208*t^4 + 
        18608*D*t^4 - 4792*D^2*t^4 + 40*D^3*t^4 - 2166336*mf2*t^4 + 
        2208096*D*mf2*t^4 - 566640*D^2*mf2*t^4 + 4176*D^3*mf2*t^4 - 
        13951200*mf2^2*t^4 + 14283600*D*mf2^2*t^4 - 3687240*D^2*mf2^2*
         t^4 + 33240*D^3*mf2^2*t^4 + 217024*t^5 - 220064*D*t^5 + 
        56080*D^2*t^5 - 304*D^3*t^5 + 5580480*mf2*t^5 - 
        5713440*D*mf2*t^5 + 1474896*D^2*mf2*t^5 - 13296*D^3*mf2*t^5 - 
        930080*t^6 + 952240*D*t^6 - 245816*D^2*t^6 + 2216*D^3*t^6))/
      ((-2 + D)*(-1 + D)) - (32*(2 - 3*D + D^2 - 13600*mf2^4 + 
        6800*D*mf2^4 - 38720*mf2^5 + 19360*D*mf2^5 - 27680*mf2^6 + 
        13840*D*mf2^6 + 32000*mf2^3*t - 16000*D*mf2^3*t + 
        161472*mf2^4*t - 80736*D*mf2^4*t + 166080*mf2^5*t - 
        83040*D*mf2^5*t - 23744*mf2^2*t^2 + 11872*D*mf2^2*t^2 - 
        258688*mf2^3*t^2 + 129344*D*mf2^3*t^2 - 415200*mf2^4*t^2 + 
        207600*D*mf2^4*t^2 + 5888*mf2*t^3 - 2944*D*mf2*t^3 + 
        194432*mf2^2*t^3 - 97216*D*mf2^2*t^3 + 553600*mf2^3*t^3 - 
        276800*D*mf2^3*t^3 - 544*t^4 + 272*D*t^4 - 65088*mf2*t^4 + 
        32544*D*mf2*t^4 - 415200*mf2^2*t^4 + 207600*D*mf2^2*t^4 + 
        6592*t^5 - 3296*D*t^5 + 166080*mf2*t^5 - 83040*D*mf2*t^5 - 
        27680*t^6 + 13840*D*t^6)*x[k[1]][1, {{6}, {4}, {3}}])/(-1 + D) - 
     (32*(2 - 3*D + D^2 - 8*mf2^2 + 4*D*mf2^2 - 8*t + 4*D*t + 
        16*mf2*t - 8*D*mf2*t - 8*t^2 + 4*D*t^2)*
       x[k[2]][1, {{6}, {4}, {3}}])/(-1 + D)
 
Delta2[{{6}, {5}, {3}}, {0, 0, 1, 0, 1, 1, 0}] = 0
 
Delta2[{{6}, {7}, {3}}, {0, 0, 1, 0, 0, 1, 1}] = 
    (4*(72 - 160*D + 124*D^2 - 41*D^3 + 5*D^4 - 192*mf2^2 + 
        280*D*mf2^2 - 124*D^2*mf2^2 + 20*D^3*mf2^2 + 2000*mf2^4 - 
        2000*D*mf2^4 + 5920*mf2^5 - 5920*D*mf2^5 + 4432*mf2^6 - 
        4432*D*mf2^6 - 192*t + 280*D*t - 124*D^2*t + 20*D^3*t + 
        384*mf2*t - 560*D*mf2*t + 248*D^2*mf2*t - 40*D^3*mf2*t - 
        4480*mf2^3*t + 4480*D*mf2^3*t - 24288*mf2^4*t + 24288*D*mf2^4*t - 
        26592*mf2^5*t + 26592*D*mf2^5*t - 192*t^2 + 280*D*t^2 - 
        124*D^2*t^2 + 20*D^3*t^2 + 3040*mf2^2*t^2 - 3040*D*mf2^2*t^2 + 
        37952*mf2^3*t^2 - 37952*D*mf2^3*t^2 + 66480*mf2^4*t^2 - 
        66480*D*mf2^4*t^2 - 640*mf2*t^3 + 640*D*mf2*t^3 - 
        27328*mf2^2*t^3 + 27328*D*mf2^2*t^3 - 88640*mf2^3*t^3 + 
        88640*D*mf2^3*t^3 + 80*t^4 - 80*D*t^4 + 8352*mf2*t^4 - 
        8352*D*mf2*t^4 + 66480*mf2^2*t^4 - 66480*D*mf2^2*t^4 - 608*t^5 + 
        608*D*t^5 - 26592*mf2*t^5 + 26592*D*mf2*t^5 + 4432*t^6 - 
        4432*D*t^6))/((-2 + D)*(-1 + D)) + 
     (512*(-850*mf2^4 + 425*D*mf2^4 - 2420*mf2^5 + 1210*D*mf2^5 - 
        1730*mf2^6 + 865*D*mf2^6 + 1150*mf2^3*t - 575*D*mf2^3*t + 
        7672*mf2^4*t - 3836*D*mf2^4*t + 8650*mf2^5*t - 4325*D*mf2^5*t - 
        334*mf2^2*t^2 + 167*D*mf2^2*t^2 - 8496*mf2^3*t^2 + 
        4248*D*mf2^3*t^2 - 17300*mf2^4*t^2 + 8650*D*mf2^4*t^2 + 
        34*mf2*t^3 - 17*D*mf2*t^3 + 3656*mf2^2*t^3 - 1828*D*mf2^2*t^3 + 
        17300*mf2^3*t^3 - 8650*D*mf2^3*t^3 - 412*mf2*t^4 + 
        206*D*mf2*t^4 - 8650*mf2^2*t^4 + 4325*D*mf2^2*t^4 + 
        1730*mf2*t^5 - 865*D*mf2*t^5)*x[k[1]][1, {{6}, {7}, {3}}])/
      (-1 + D) + (128*(-2*mf2^3 + D*mf2^3 - 2*mf2*t + D*mf2*t + 
        4*mf2^2*t - 2*D*mf2^2*t - 2*mf2*t^2 + D*mf2*t^2)*
       x[k[2]][1, {{6}, {7}, {3}}])/((-1 + D)*(mf2 - t)) + 
     (128*(-2*mf2^3 + D*mf2^3 - 2*mf2*t + D*mf2*t + 8*mf2^2*t - 
        4*D*mf2^2*t + 4*t^2 - 2*D*t^2 - 10*mf2*t^2 + 5*D*mf2*t^2 + 
        4*t^3 - 2*D*t^3)*x[k[2]][2, {{6}, {7}, {3}}])/((-1 + D)*(mf2 - t))
 
Delta2[{{6}, {7}, {3}}, {0, 0, 1, 0, 0, 1, 2}] = 0
 
Delta2[{{6}, {2, 4}, {3}}, {0, 1, 1, 1, 0, 1, 0}] = 
    (-8*(-44 + 44*D - 13*D^2 + D^3 + 40*mf2^2 - 28*D*mf2^2 + 
        4*D^2*mf2^2 + 6000*mf2^4 - 2000*D*mf2^4 + 17760*mf2^5 - 
        5920*D*mf2^5 + 13296*mf2^6 - 4432*D*mf2^6 + 40*t - 28*D*t + 
        4*D^2*t - 80*mf2*t + 56*D*mf2*t - 8*D^2*mf2*t - 13440*mf2^3*t + 
        4480*D*mf2^3*t - 72864*mf2^4*t + 24288*D*mf2^4*t - 
        79776*mf2^5*t + 26592*D*mf2^5*t + 40*t^2 - 28*D*t^2 + 
        4*D^2*t^2 + 9120*mf2^2*t^2 - 3040*D*mf2^2*t^2 + 
        113856*mf2^3*t^2 - 37952*D*mf2^3*t^2 + 199440*mf2^4*t^2 - 
        66480*D*mf2^4*t^2 - 1920*mf2*t^3 + 640*D*mf2*t^3 - 
        81984*mf2^2*t^3 + 27328*D*mf2^2*t^3 - 265920*mf2^3*t^3 + 
        88640*D*mf2^3*t^3 + 240*t^4 - 80*D*t^4 + 25056*mf2*t^4 - 
        8352*D*mf2*t^4 + 199440*mf2^2*t^4 - 66480*D*mf2^2*t^4 - 
        1824*t^5 + 608*D*t^5 - 79776*mf2*t^5 + 26592*D*mf2*t^5 + 
        13296*t^6 - 4432*D*t^6))/(-2 + D) + 
     2*(-32 + 40*D - 14*D^2 + D^3 + 64*mf2^2 - 40*D*mf2^2 + 
       4*D^2*mf2^2 - 1000*D*mf2^4 - 2960*D*mf2^5 - 2216*D*mf2^6 + 
       64*t - 40*D*t + 4*D^2*t - 128*mf2*t + 80*D*mf2*t - 
       8*D^2*mf2*t + 2240*D*mf2^3*t + 12144*D*mf2^4*t + 
       13296*D*mf2^5*t + 64*t^2 - 40*D*t^2 + 4*D^2*t^2 - 
       1520*D*mf2^2*t^2 - 18976*D*mf2^3*t^2 - 33240*D*mf2^4*t^2 + 
       320*D*mf2*t^3 + 13664*D*mf2^2*t^3 + 44320*D*mf2^3*t^3 - 
       40*D*t^4 - 4176*D*mf2*t^4 - 33240*D*mf2^2*t^4 + 304*D*t^5 + 
       13296*D*mf2*t^5 - 2216*D*t^6)*x[k[1]][1, {{6}, {2, 4}, {3}}]
 
Delta2[{{6}, {2, 4}, {3}}, {0, 2, 1, 1, 0, 1, 0}] = 0
 
Delta2[{{6}, {2, 5}, {3}}, {0, 1, 1, 0, 1, 1, 0}] = 
    (4*(56*mf2 - 24*D*mf2 + D^2*mf2 - 8*mf2^2 + 2*D*mf2^2 - 24*t + 
        10*D*t - D^2*t + 16*mf2*t - 4*D*mf2*t - 8*t^2 + 2*D*t^2))/
      (mf2 - t) - (4*(-8*mf2^2 + 10*D*mf2^2 - 2*D^2*mf2^2 + 8*mf2^3 - 
        6*D*mf2^3 + D^2*mf2^3 + 8*t - 2*D*t - 8*mf2*t - 2*D*mf2*t + 
        D^2*mf2*t - 24*mf2^2*t + 18*D*mf2^2*t - 3*D^2*mf2^2*t + 
        16*t^2 - 8*D*t^2 + D^2*t^2 + 24*mf2*t^2 - 18*D*mf2*t^2 + 
        3*D^2*mf2*t^2 - 8*t^3 + 6*D*t^3 - D^2*t^3)*
       x[k[1]][1, {{6}, {2, 5}, {3}}])/(mf2 - t)^2 - 
     (4*(8*mf2^4 - 6*D*mf2^4 + D^2*mf2^4 + 4*D*mf2^2*t - 
        D^2*mf2^2*t - 16*mf2^3*t + 12*D*mf2^3*t - 2*D^2*mf2^3*t + 
        8*t^2 - 2*D*t^2 - 16*mf2*t^2 + 4*D*mf2*t^2 + 16*t^3 - 8*D*t^3 + 
        D^2*t^3 + 16*mf2*t^3 - 12*D*mf2*t^3 + 2*D^2*mf2*t^3 - 8*t^4 + 
        6*D*t^4 - D^2*t^4)*x[k[1]][2, {{6}, {2, 5}, {3}}])/(mf2 - t)^3
 
Delta2[{{6}, {2, 5}, {3}}, {0, 2, 1, 0, 1, 1, 0}] = 0
 
Delta2[{{6}, {2, 7}, {3}}, {0, 1, 1, 0, 0, 1, 1}] = 
    8*(-2*D + D^2 + 4*D*mf2^2 + 4*D*t - 8*D*mf2*t + 4*D*t^2) - 
     4*(4 - 4*D + D^2 - 8*mf2^2 + 4*D*mf2^2 - 8*t + 4*D*t + 
       16*mf2*t - 8*D*mf2*t - 8*t^2 + 4*D*t^2)*
      x[k[1]][1, {{6}, {2, 7}, {3}}] - 
     (2*(8*mf2 - 6*D*mf2 + D^2*mf2 - 8*mf2^2 + 14*D*mf2^2 - 
        7*D^2*mf2^2 + D^3*mf2^2 - 16*mf2^3 + 22*D*mf2^3 - 
        11*D^2*mf2^3 + 2*D^3*mf2^3 + 64*mf2^4 - 40*D*mf2^4 + 
        4*D^2*mf2^4 + 80*mf2^5 - 56*D*mf2^5 + 8*D^2*mf2^5 + 
        1000*D*mf2^6 + 4960*D*mf2^7 + 8136*D*mf2^8 + 4432*D*mf2^9 - 
        8*D*mf2*t + 6*D^2*mf2*t - D^3*mf2*t + 112*mf2^2*t - 
        106*D*mf2^2*t + 37*D^2*mf2^2*t - 6*D^3*mf2^2*t - 112*mf2^3*t + 
        64*D*mf2^3*t - 4*D^2*mf2^3*t - 400*mf2^4*t + 280*D*mf2^4*t - 
        40*D^2*mf2^4*t - 3240*D*mf2^5*t - 25584*D*mf2^6*t - 
        57560*D*mf2^7*t - 39888*D*mf2^8*t + 8*t^2 - 6*D*t^2 + 
        D^2*t^2 - 112*mf2*t^2 + 106*D*mf2*t^2 - 37*D^2*mf2*t^2 + 
        6*D^3*mf2*t^2 - 48*mf2^2*t^2 + 48*D*mf2^2*t^2 - 
        12*D^2*mf2^2*t^2 + 800*mf2^3*t^2 - 560*D*mf2^3*t^2 + 
        80*D^2*mf2^3*t^2 + 3760*D*mf2^4*t^2 + 53600*D*mf2^5*t^2 + 
        175112*D*mf2^6*t^2 + 159552*D*mf2^7*t^2 + 16*t^3 - 22*D*t^3 + 
        11*D^2*t^3 - 2*D^3*t^3 + 176*mf2*t^3 - 128*D*mf2*t^3 + 
        20*D^2*mf2*t^3 - 800*mf2^2*t^3 + 560*D*mf2^2*t^3 - 
        80*D^2*mf2^2*t^3 - 1840*D*mf2^3*t^3 - 57840*D*mf2^4*t^3 - 
        297528*D*mf2^5*t^3 - 372288*D*mf2^6*t^3 - 80*t^4 + 56*D*t^4 - 
        8*D^2*t^4 + 400*mf2*t^4 - 280*D*mf2*t^4 + 40*D^2*mf2*t^4 + 
        360*D*mf2^2*t^4 + 33440*D*mf2^3*t^4 + 306040*D*mf2^4*t^4 + 
        558432*D*mf2^5*t^4 - 80*t^5 + 56*D*t^5 - 8*D^2*t^5 - 
        40*D*mf2*t^5 - 9680*D*mf2^2*t^5 - 192136*D*mf2^3*t^5 - 
        558432*D*mf2^4*t^5 + 1184*D*mf2*t^6 + 69720*D*mf2^2*t^6 + 
        372288*D*mf2^3*t^6 - 80*D*t^7 - 12392*D*mf2*t^7 - 
        159552*D*mf2^2*t^7 + 608*D*t^8 + 39888*D*mf2*t^8 - 
        4432*D*t^9)*x[k[1]][2, {{6}, {2, 7}, {3}}])/(mf2 - t)^3 - 
     8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[2]][1, {{6}, {2, 7}, {3}}]
 
Delta2[{{6}, {2, 7}, {3}}, {0, 1, 1, 0, 0, 1, 2}] = 
    (8*(-2*mf2 + D*mf2 - 4*mf2^2 + 2*D*mf2^2 + 4*mf2^3 + 8*mf2^4 + 
        12*mf2*t - 4*D*mf2*t - 32*mf2^3*t - 4*t^2 + 2*D*t^2 - 
        12*mf2*t^2 + 48*mf2^2*t^2 + 8*t^3 - 32*mf2*t^3 + 8*t^4)*
       x[k[1]][2, {{6}, {2, 7}, {3}}])/(mf2 - t)^2 - 
     (8*(-4*mf2^2 + D*mf2^2 - 20*mf2^3 + 5*D*mf2^3 - 36*mf2^4 + 
        9*D*mf2^4 - 24*mf2^5 + 6*D*mf2^5 + 32*mf2^2*t - 8*D*mf2^2*t + 
        116*mf2^3*t - 29*D*mf2^3*t + 120*mf2^4*t - 30*D*mf2^4*t - 
        12*mf2*t^2 + 3*D*mf2*t^2 - 132*mf2^2*t^2 + 33*D*mf2^2*t^2 - 
        240*mf2^3*t^2 + 60*D*mf2^3*t^2 + 60*mf2*t^3 - 15*D*mf2*t^3 + 
        240*mf2^2*t^3 - 60*D*mf2^2*t^3 - 8*t^4 + 2*D*t^4 - 120*mf2*t^4 + 
        30*D*mf2*t^4 + 24*t^5 - 6*D*t^5)*x[k[1]][2, {{6}, {2, 7}, {3}}]^
        2)/(mf2 - t)^5
 
Delta2[{{6}, {2, 7}, {3}}, {0, 2, 1, 0, 0, 1, 1}] = 0
 
Delta2[{{6}, {2, 7}, {3}}, {0, 2, 1, 0, 0, 1, 2}] = 0
 
Delta2[{{6}, {4, 5}, {3}}, {0, 0, 1, 1, 1, 1, 0}] = 
    (2*(128 - 60*D + 4*D^2 - 592*mf2 + 278*D*mf2 - 19*D^2*mf2 + 
        488*mf2^2 - 244*D*mf2^2 + 20*D^2*mf2^2 + 8*mf2^3 + 12*D*mf2^3 + 
        160*t - 86*D*t + 7*D^2*t - 472*mf2*t + 260*D*mf2*t - 
        20*D^2*mf2*t - 8*mf2^2*t - 28*D*mf2^2*t - 8*D*t^2 - 8*mf2*t^2 + 
        20*D*mf2*t^2 + 8*t^3 - 4*D*t^3))/(-1 + 4*mf2) + 
     2*(-16 + 12*D - 2*D^2 + 8*mf2 - 6*D*mf2 + D^2*mf2 - 8*t + 
       6*D*t - D^2*t)*x[k[1]][1, {{6}, {4, 5}, {3}}] - 
     2*(-24*mf2 + 18*D*mf2 - 3*D^2*mf2 + 8*mf2^2 - 6*D*mf2^2 + 
       D^2*mf2^2 + 8*t - 6*D*t + D^2*t - 16*mf2*t + 12*D*mf2*t - 
       2*D^2*mf2*t + 8*t^2 - 6*D*t^2 + D^2*t^2)*
      x[k[1]][2, {{6}, {4, 5}, {3}}]
 
Delta2[{{6}, {4, 7}, {3}}, {0, 0, 1, 1, 0, 1, 1}] = 
    (2*(160 - 444*D + 452*D^2 - 205*D^3 + 39*D^4 - 2*D^5 - 
        816*mf2 + 2128*D*mf2 - 2036*D^2*mf2 + 876*D^3*mf2 - 
        160*D^4*mf2 + 8*D^5*mf2 - 656*mf2^2 + 1136*D*mf2^2 - 
        652*D^2*mf2^2 + 148*D^3*mf2^2 - 8*D^4*mf2^2 + 2720*mf2^3 - 
        4672*D*mf2^3 + 2632*D^2*mf2^3 - 584*D^3*mf2^3 + 
        32*D^4*mf2^3 + 4000*mf2^4 - 4000*D*mf2^4 - 4160*mf2^5 + 
        4160*D*mf2^5 - 38496*mf2^6 + 38496*D*mf2^6 - 35456*mf2^7 + 
        35456*D*mf2^7 - 832*t + 1488*D*t - 880*D^2*t + 204*D^3*t - 
        12*D^4*t + 4032*mf2*t - 6944*D*mf2*t + 3936*D^2*mf2*t - 
        880*D^3*mf2*t + 48*D^4*mf2*t - 5472*mf2^2*t + 9408*D*mf2^2*t - 
        5304*D^2*mf2^2*t + 1176*D^3*mf2^2*t - 64*D^4*mf2^2*t - 
        8960*mf2^3*t + 8960*D*mf2^3*t - 12736*mf2^4*t + 12736*D*mf2^4*t + 
        141120*mf2^5*t - 141120*D*mf2^5*t + 212736*mf2^6*t - 
        212736*D*mf2^6*t - 688*t^2 + 1200*D*t^2 - 692*D^2*t^2 + 
        156*D^3*t^2 - 8*D^4*t^2 + 2784*mf2*t^2 - 4800*D*mf2*t^2 + 
        2712*D^2*mf2*t^2 - 600*D^3*mf2*t^2 + 32*D^4*mf2*t^2 + 
        6080*mf2^2*t^2 - 6080*D*mf2^2*t^2 + 51584*mf2^3*t^2 - 
        51584*D*mf2^3*t^2 - 170656*mf2^4*t^2 + 170656*D*mf2^4*t^2 - 
        531840*mf2^5*t^2 + 531840*D*mf2^5*t^2 - 32*t^3 + 64*D*t^3 - 
        40*D^2*t^3 + 8*D^3*t^3 - 1280*mf2*t^3 + 1280*D*mf2*t^3 - 
        49536*mf2^2*t^3 + 49536*D*mf2^2*t^3 + 41344*mf2^3*t^3 - 
        41344*D*mf2^3*t^3 + 709120*mf2^4*t^3 - 709120*D*mf2^4*t^3 + 
        160*t^4 - 160*D*t^4 + 16064*mf2*t^4 - 16064*D*mf2*t^4 + 
        66144*mf2^2*t^4 - 66144*D*mf2^2*t^4 - 531840*mf2^3*t^4 + 
        531840*D*mf2^3*t^4 - 1216*t^5 + 1216*D*t^5 - 48320*mf2*t^5 + 
        48320*D*mf2*t^5 + 212736*mf2^2*t^5 - 212736*D*mf2^2*t^5 + 
        8864*t^6 - 8864*D*t^6 - 35456*mf2*t^6 + 35456*D*mf2*t^6))/
      ((-2 + D)*(-1 + D)*(-1 + 4*mf2)) - 
     (2*(208 - 394*D + 231*D^2 - 47*D^3 + 2*D^4 - 304*mf2^2 + 
        456*D*mf2^2 - 160*D^2*mf2^2 + 8*D^3*mf2^2 - 217600*mf2^4 + 
        108800*D*mf2^4 - 619520*mf2^5 + 309760*D*mf2^5 - 442880*mf2^6 + 
        221440*D*mf2^6 - 304*t + 456*D*t - 160*D^2*t + 8*D^3*t + 
        608*mf2*t - 912*D*mf2*t + 320*D^2*mf2*t - 16*D^3*mf2*t + 
        512000*mf2^3*t - 256000*D*mf2^3*t + 2583552*mf2^4*t - 
        1291776*D*mf2^4*t + 2657280*mf2^5*t - 1328640*D*mf2^5*t - 
        304*t^2 + 456*D*t^2 - 160*D^2*t^2 + 8*D^3*t^2 - 
        379904*mf2^2*t^2 + 189952*D*mf2^2*t^2 - 4139008*mf2^3*t^2 + 
        2069504*D*mf2^3*t^2 - 6643200*mf2^4*t^2 + 3321600*D*mf2^4*t^2 + 
        94208*mf2*t^3 - 47104*D*mf2*t^3 + 3110912*mf2^2*t^3 - 
        1555456*D*mf2^2*t^3 + 8857600*mf2^3*t^3 - 4428800*D*mf2^3*t^3 - 
        8704*t^4 + 4352*D*t^4 - 1041408*mf2*t^4 + 520704*D*mf2*t^4 - 
        6643200*mf2^2*t^4 + 3321600*D*mf2^2*t^4 + 105472*t^5 - 
        52736*D*t^5 + 2657280*mf2*t^5 - 1328640*D*mf2*t^5 - 442880*t^6 + 
        221440*D*t^6)*x[k[1]][1, {{6}, {4, 7}, {3}}])/(-1 + D) + 
     (32*(16*mf2^2 - 6*D*mf2^2 + D^2*mf2^2 - 500*mf2^4 - 1480*mf2^5 - 
        1108*mf2^6 + 16*t - 6*D*t + D^2*t - 32*mf2*t + 12*D*mf2*t - 
        2*D^2*mf2*t + 1120*mf2^3*t + 6072*mf2^4*t + 6648*mf2^5*t + 16*t^2 - 
        6*D*t^2 + D^2*t^2 - 760*mf2^2*t^2 - 9488*mf2^3*t^2 - 
        16620*mf2^4*t^2 + 160*mf2*t^3 + 6832*mf2^2*t^3 + 22160*mf2^3*t^3 - 
        20*t^4 - 2088*mf2*t^4 - 16620*mf2^2*t^4 + 152*t^5 + 6648*mf2*t^5 - 
        1108*t^6)*x[k[2]][2, {{6}, {4, 7}, {3}}])/(-2 + D) - 
     64*(-2 + D)*x[k[2]][2, {{6}, {4, 7}, {3}}]^2
 
Delta2[{{6}, {4, 7}, {3}}, {0, 0, 1, 1, 0, 1, 2}] = 
    (32*(2 - D - 8*mf2 + 4*D*mf2 - 4*mf2^2 + 8*mf2^3 - 4*t + 16*mf2*t - 
        16*mf2^2*t - 4*t^2 + 8*mf2*t^2)*x[k[1]][1, {{6}, {4, 7}, {3}}])/
      (-1 + 4*mf2) - 32*(-4 + D)*x[k[1]][1, {{6}, {4, 7}, {3}}]^2
 
Delta2[{{6}, {5, 7}, {3}}, {0, 0, 1, 0, 1, 1, 1}] = 
    (2*(-64*mf2 + 26*D*mf2 - D^2*mf2 + 392*mf2^2 - 152*D*mf2^2 + 
        6*D^2*mf2^2 - 648*mf2^3 + 236*D*mf2^3 - 12*D^2*mf2^3 + 
        80*mf2^4 - 16*mf2^5 + 8*D*mf2^5 + 64*t - 26*D*t + 3*D^2*t - 
        600*mf2*t + 244*D*mf2*t - 24*D^2*mf2*t + 1352*mf2^2*t - 
        516*D*mf2^2*t + 44*D^2*mf2^2*t - 256*mf2^3*t + 16*D*mf2^3*t + 
        80*mf2^4*t - 40*D*mf2^4*t + 208*t^2 - 92*D*t^2 + 10*D^2*t^2 - 
        808*mf2*t^2 + 332*D*mf2*t^2 - 36*D^2*mf2*t^2 + 288*mf2^2*t^2 - 
        48*D*mf2^2*t^2 - 160*mf2^3*t^2 + 80*D*mf2^3*t^2 + 104*t^3 - 
        52*D*t^3 + 4*D^2*t^3 - 128*mf2*t^3 + 48*D*mf2*t^3 + 
        160*mf2^2*t^3 - 80*D*mf2^2*t^3 + 16*t^4 - 16*D*t^4 - 80*mf2*t^4 + 
        40*D*mf2*t^4 + 16*t^5 - 8*D*t^5))/((-1 + 4*mf2)*
       (-1 + 2*mf2 - 2*t)*(mf2 - t)) - 
     (2*(24*mf2^2 - 18*D*mf2^2 + 3*D^2*mf2^2 + 16*mf2*t - 12*D*mf2*t + 
        2*D^2*mf2*t - 8*t^2 + 6*D*t^2 - D^2*t^2)*
       x[k[1]][1, {{6}, {5, 7}, {3}}])/(mf2 - t)^2
 
Delta2[{{6}, {5, 7}, {3}}, {0, 0, 1, 0, 1, 1, 2}] = 
    (16*(-2*mf2 + D*mf2 + 8*mf2^2 - 4*D*mf2^2 + 4*mf2^3 + 4*mf2*t - 
        8*mf2^2*t + 4*mf2*t^2)*x[k[1]][1, {{6}, {5, 7}, {3}}])/(-1 + 4*mf2) + 
     (32*(-4*mf2^2 + D*mf2^2)*x[k[1]][1, {{6}, {5, 7}, {3}}]^2)/(mf2 - t)
 
Delta2[{{6}, {2, 4, 5}, {3}}, {0, 1, 1, 1, 1, 1, 0}] = 
    4*(4*D - D^2 + 16*mf2 - 11*D*mf2 + D^2*mf2 - 8*mf2^2 - 
       4*D*mf2^2 - 32*mf2^3 + 8*D*mf2^3 - 24*t + 7*D*t - D^2*t - 
       24*mf2*t + 16*D*mf2*t + 96*mf2^2*t - 24*D*mf2^2*t + 32*t^2 - 
       12*D*t^2 - 96*mf2*t^2 + 24*D*mf2*t^2 + 32*t^3 - 8*D*t^3) + 
     8*(4 - D - 4*mf2 + D*mf2 + 4*t - D*t)*
      x[k[1]][1, {{6}, {2, 4, 5}, {3}}]^2 - 
     16*(-4*mf2^2 + D*mf2^2 + 4*mf2*t - D*mf2*t)*
      x[k[1]][3, {{6}, {2, 4, 5}, {3}}]^2 + x[k[1]][2, {{6}, {2, 4, 5}, {3}}]*
      (2*(2*D*mf2 + D^2*mf2 - 8*D*mf2^2 - 16*mf2^3 + 8*D*mf2^3 - 
         2*D*t - D^2*t + 16*D*mf2*t + 48*mf2^2*t - 24*D*mf2^2*t - 
         8*D*t^2 - 48*mf2*t^2 + 24*D*mf2*t^2 + 16*t^3 - 8*D*t^3) + 
       8*(-4*mf2^2 + D*mf2^2 + 8*mf2*t - 2*D*mf2*t - 4*t^2 + D*t^2)*
        x[k[1]][3, {{6}, {2, 4, 5}, {3}}]) - 
     8*(32*mf2^2 - 15*D*mf2^2 + D^2*mf2^2 + 8*mf2^3 + 32*t - 15*D*t + 
       D^2*t - 56*mf2*t + 30*D*mf2*t - 2*D^2*mf2*t - 24*mf2^2*t + 
       24*t^2 - 15*D*t^2 + D^2*t^2 + 24*mf2*t^2 - 8*t^3)*
      x[k[2]][3, {{6}, {2, 4, 5}, {3}}] + x[k[1]][1, {{6}, {2, 4, 5}, {3}}]*
      (-2*(16 + 4*D - 2*D^2 - 8*mf2 - 2*D*mf2 + D^2*mf2 - 
         8*D*mf2^2 - 32*mf2^3 + 16*D*mf2^3 + 8*t - 6*D*t - D^2*t - 
         16*mf2*t + 24*D*mf2*t + 96*mf2^2*t - 48*D*mf2^2*t + 16*t^2 - 
         16*D*t^2 - 96*mf2*t^2 + 48*D*mf2*t^2 + 32*t^3 - 16*D*t^3) - 
       8*(-4*mf2 + D*mf2 + 4*t - D*t)*x[k[1]][2, {{6}, {2, 4, 5}, {3}}] - 
       8*(12*mf2 - 3*D*mf2 - 4*mf2^2 + D*mf2^2 - 4*t + D*t + 8*mf2*t - 
         2*D*mf2*t - 4*t^2 + D*t^2)*x[k[1]][3, {{6}, {2, 4, 5}, {3}}] - 
       4*(8*mf2^2 - 6*D*mf2^2 + D^2*mf2^2 + 8*t - 6*D*t + D^2*t - 
         16*mf2*t + 12*D*mf2*t - 2*D^2*mf2*t + 8*t^2 - 6*D*t^2 + 
         D^2*t^2)*x[k[2]][3, {{6}, {2, 4, 5}, {3}}]) + 
     x[k[1]][3, {{6}, {2, 4, 5}, {3}}]*
      (-2*(-16*mf2 - 2*D*mf2 + 3*D^2*mf2 - 8*mf2^2 - 12*D*mf2^2 - 
         16*mf2^3 + 8*D*mf2^3 - 16*mf2^4 + 8*D*mf2^4 - 2*D*t - 
         D^2*t + 16*mf2*t + 16*D*mf2*t + 64*mf2^3*t - 32*D*mf2^3*t - 
         8*t^2 - 4*D*t^2 + 48*mf2*t^2 - 24*D*mf2*t^2 - 96*mf2^2*t^2 + 
         48*D*mf2^2*t^2 - 32*t^3 + 16*D*t^3 + 64*mf2*t^3 - 
         32*D*mf2*t^3 - 16*t^4 + 8*D*t^4) + 
       4*(8*mf2^3 - 6*D*mf2^3 + D^2*mf2^3 + 8*mf2*t - 6*D*mf2*t + 
         D^2*mf2*t - 24*mf2^2*t + 18*D*mf2^2*t - 3*D^2*mf2^2*t - 
         8*t^2 + 6*D*t^2 - D^2*t^2 + 24*mf2*t^2 - 18*D*mf2*t^2 + 
         3*D^2*mf2*t^2 - 8*t^3 + 6*D*t^3 - D^2*t^3)*
        x[k[2]][3, {{6}, {2, 4, 5}, {3}}])
 
Delta2[{{6}, {2, 4, 5}, {3}}, {0, 2, 1, 1, 1, 1, 0}] = 0
 
Delta2[{{6}, {2, 4, 7}, {3}}, {0, 1, 1, 1, 0, 1, 1}] = 
    -4*(-28 + 9*D + 8*mf2^2 + 4*D*mf2^2 + 4*D*t - 16*mf2*t - 
       8*D*mf2*t + 8*t^2 + 4*D*t^2) + 8*(-4 + D)*
      x[k[1]][1, {{6}, {2, 4, 7}, {3}}]^2 + 
     2*(6*D - 7*D^2 + D^3 + 8*D*mf2 + 16*mf2^2 - 16*D*mf2^2 + 
       4*D^2*mf2^2 - 1000*D*mf2^4 - 2960*D*mf2^5 - 2216*D*mf2^6 - 
       16*D*t + 4*D^2*t - 32*mf2*t + 32*D*mf2*t - 8*D^2*mf2*t + 
       2240*D*mf2^3*t + 12144*D*mf2^4*t + 13296*D*mf2^5*t + 16*t^2 - 
       16*D*t^2 + 4*D^2*t^2 - 1520*D*mf2^2*t^2 - 18976*D*mf2^3*t^2 - 
       33240*D*mf2^4*t^2 + 320*D*mf2*t^3 + 13664*D*mf2^2*t^3 + 
       44320*D*mf2^3*t^3 - 40*D*t^4 - 4176*D*mf2*t^4 - 
       33240*D*mf2^2*t^4 + 304*D*t^5 + 13296*D*mf2*t^5 - 2216*D*t^6)*
      x[k[1]][2, {{6}, {2, 4, 7}, {3}}] + x[k[1]][1, {{6}, {2, 4, 7}, {3}}]*
      (2*(48 - 30*D + 5*D^2 - 80*mf2^2 + 32*D*mf2^2 - 64*t + 24*D*t + 
         160*mf2*t - 64*D*mf2*t - 80*t^2 + 32*D*t^2) + 
       8*(-4 + D)*x[k[1]][2, {{6}, {2, 4, 7}, {3}}])
 
Delta2[{{6}, {2, 4, 7}, {3}}, {0, 1, 1, 1, 0, 1, 2}] = 
    -8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[1]][2, {{6}, {2, 4, 7}, {3}}] + 
     8*(D - 8*mf2^2 + 16*mf2*t - 8*t^2)*x[k[1]][1, {{6}, {2, 4, 7}, {3}}]*
      x[k[1]][2, {{6}, {2, 4, 7}, {3}}] + 
     8*(D - 8*mf2 + 8*mf2^2 + 8*t - 16*mf2*t + 8*t^2)*
      x[k[1]][2, {{6}, {2, 4, 7}, {3}}]^2
 
Delta2[{{6}, {2, 4, 7}, {3}}, {0, 2, 1, 1, 0, 1, 1}] = 0
 
Delta2[{{6}, {2, 4, 7}, {3}}, {0, 2, 1, 1, 0, 1, 2}] = 0
 
Delta2[{{6}, {2, 5, 7}, {3}}, {0, 1, 1, 0, 1, 1, 1}] = 
    -4*(24*mf2 - 9*D*mf2 + D^2*mf2 - 24*t + 9*D*t - D^2*t + 8*mf2*t - 
       8*t^2) - 8*(-4*mf2 + D*mf2 + 4*t - D*t)*
      x[k[1]][1, {{6}, {2, 5, 7}, {3}}]^2 + 
     2*(8*mf2 - 2*D*mf2 + 3*D^2*mf2 + 16*mf2^2 + 8*t - 10*D*t + 
       3*D^2*t - 32*mf2*t + 8*D*mf2*t - 16*t^2 + 8*D*t^2)*
      x[k[1]][2, {{6}, {2, 5, 7}, {3}}] + 
     (8*(-4*mf2^3 + D*mf2^3 + 8*mf2*t - 2*D*mf2*t + 4*mf2^2*t - 
        D*mf2^2*t + 8*t^2 - 2*D*t^2 + 4*mf2*t^2 - D*mf2*t^2 - 4*t^3 + 
        D*t^3)*x[k[1]][2, {{6}, {2, 5, 7}, {3}}]^2)/(mf2 - t) + 
     x[k[1]][1, {{6}, {2, 5, 7}, {3}}]*
      (2*(-8*mf2 - 6*D*mf2 + 3*D^2*mf2 + 8*t + 6*D*t - 3*D^2*t - 
         16*mf2*t + 8*D*mf2*t + 16*t^2 - 8*D*t^2) + 
       8*(8*mf2 - 2*D*mf2 - 4*mf2^2 + D*mf2^2 + 8*t - 2*D*t + 8*mf2*t - 
         2*D*mf2*t - 4*t^2 + D*t^2)*x[k[1]][2, {{6}, {2, 5, 7}, {3}}])
 
Delta2[{{6}, {2, 5, 7}, {3}}, {0, 1, 1, 0, 1, 1, 2}] = 
    -8*(-4*mf2^2 + 3*D*mf2^2 + 8*mf2*t - 6*D*mf2*t + 8*mf2^2*t - 4*t^2 + 
       3*D*t^2 - 16*mf2*t^2 + 8*t^3)*x[k[1]][1, {{6}, {2, 5, 7}, {3}}]*
      x[k[1]][2, {{6}, {2, 5, 7}, {3}}] - 
     8*(-4*mf2^2 + 3*D*mf2^2 + 8*mf2^2*t + 4*t^2 - 3*D*t^2 - 8*t^3)*
      x[k[1]][2, {{6}, {2, 5, 7}, {3}}]^2
 
Delta2[{{6}, {2, 5, 7}, {3}}, {0, 2, 1, 0, 1, 1, 1}] = 0
 
Delta2[{{6}, {2, 5, 7}, {3}}, {0, 2, 1, 0, 1, 1, 2}] = 0
 
Delta2[{{6}, {4, 5, 7}, {3}}, {0, 0, 1, 1, 1, 1, 1}] = 
    (-2*(-4*D + D^2 + 144*mf2 - 46*D*mf2 + D^2*mf2 - 416*mf2^2 + 
        168*D*mf2^2 - 12*D^2*mf2^2 + 56*mf2^3 - 44*D*mf2^3 - 64*mf2^4 + 
        32*D*mf2^4 - 88*t + 26*D*t - D^2*t + 584*mf2*t - 
        220*D*mf2*t + 12*D^2*mf2*t - 312*mf2^2*t + 124*D*mf2^2*t + 
        192*mf2^3*t - 96*D*mf2^3*t - 56*t^2 + 12*D*t^2 + 264*mf2*t^2 - 
        84*D*mf2*t^2 - 192*mf2^2*t^2 + 96*D*mf2^2*t^2 - 8*t^3 + 
        4*D*t^3 + 64*mf2*t^3 - 32*D*mf2*t^3))/(-1 + 4*mf2) + 
     16*(-4 + D)*x[k[1]][1, {{6}, {4, 5, 7}, {3}}]^2 + 
     (2*(-2*D - D^2 + 32*mf2 - 10*D*mf2 + 5*D^2*mf2 - 128*mf2^2 + 
        86*D*mf2^2 - 3*D^2*mf2^2 - 32*mf2^3 - 56*D*mf2^3 - 
        4*D^2*mf2^3 + 16*mf2^4 - 8*D*mf2^4 - 64*mf2^5 + 32*D*mf2^5 - 
        10*D*t + D^2*t - 96*mf2*t + 60*D*mf2*t - 6*D^2*mf2*t + 
        368*mf2^2*t - 104*D*mf2^2*t + 8*D^2*mf2^2*t - 256*mf2^3*t + 
        128*D*mf2^3*t + 256*mf2^4*t - 128*D*mf2^4*t + 32*t^2 - 
        18*D*t^2 + D^2*t^2 - 256*mf2*t^2 + 120*D*mf2*t^2 - 
        4*D^2*mf2*t^2 + 480*mf2^2*t^2 - 240*D*mf2^2*t^2 - 384*mf2^3*t^2 + 
        192*D*mf2^3*t^2 + 48*t^3 - 24*D*t^3 - 256*mf2*t^3 + 
        128*D*mf2*t^3 + 256*mf2^2*t^3 - 128*D*mf2^2*t^3 + 16*t^4 - 
        8*D*t^4 - 64*mf2*t^4 + 32*D*mf2*t^4)*
       x[k[1]][2, {{6}, {4, 5, 7}, {3}}])/(-1 + 4*mf2) + 
     16*(-4*mf2 + D*mf2)*x[k[1]][2, {{6}, {4, 5, 7}, {3}}]^2 + 
     x[k[1]][1, {{6}, {4, 5, 7}, {3}}]*
      ((2*(-24 + 8*D + 2*D^2 + 96*mf2 - 22*D*mf2 - 9*D^2*mf2 + 
          16*mf2^2 - 40*D*mf2^2 + 4*D^2*mf2^2 + 16*mf2^3 - 8*D*mf2^3 - 
          64*mf2^4 + 32*D*mf2^4 + 16*t + 6*D*t + D^2*t - 16*mf2*t - 
          32*D*mf2*t - 4*D^2*mf2*t - 112*mf2^2*t + 56*D*mf2^2*t + 
          192*mf2^3*t - 96*D*mf2^3*t + 8*D*t^2 + 112*mf2*t^2 - 
          56*D*mf2*t^2 - 192*mf2^2*t^2 + 96*D*mf2^2*t^2 - 16*t^3 + 
          8*D*t^3 + 64*mf2*t^3 - 32*D*mf2*t^3))/(-1 + 4*mf2) - 
       8*(-4 + D - 16*mf2 + 4*D*mf2)*x[k[1]][2, {{6}, {4, 5, 7}, {3}}])
 
Delta2[{{6}, {4, 5, 7}, {3}}, {0, 0, 1, 1, 1, 1, 2}] = 
    16*(D + 4*mf2 + 4*t)*x[k[1]][1, {{6}, {4, 5, 7}, {3}}]^2 - 
     (8*(-2 + D + 12*mf2 - 6*D*mf2 - 12*mf2^2 + 8*D*mf2^2 - 40*mf2^3 + 
        64*mf2^4 + 4*t - 48*mf2*t + 144*mf2^2*t - 128*mf2^3*t + 4*t^2 - 
        40*mf2*t^2 + 64*mf2^2*t^2)*x[k[1]][2, {{6}, {4, 5, 7}, {3}}])/
      (-1 + 4*mf2) - 8*(-D - 8*mf2 + 2*D*mf2 + 24*mf2^2 - 16*mf2^3 - 
       8*t + 16*mf2*t - 8*t^2 + 16*mf2*t^2)*x[k[1]][2, {{6}, {4, 5, 7}, {3}}]^
       2 + x[k[1]][1, {{6}, {4, 5, 7}, {3}}]*
      ((-8*(2 - D - 8*mf2 + 4*D*mf2 - 4*mf2^2 + 32*mf2^3 - 4*t + 
          40*mf2*t - 64*mf2^2*t - 4*t^2 + 32*mf2*t^2))/(-1 + 4*mf2) + 
       8*(-3*D - 16*mf2 + 4*D*mf2 + 24*mf2^2 - 16*t + 16*mf2*t - 8*t^2)*
        x[k[1]][2, {{6}, {4, 5, 7}, {3}}])
 
Delta2[{{6}, {2, 4, 5, 7}, {3}}, {0, 1, 1, 1, 1, 1, 1}] = 
    -4*(-32*mf2 + 13*D*mf2 - D^2*mf2 + 16*mf2^3 + 32*t - 13*D*t + 
       D^2*t + 8*mf2*t - 48*mf2^2*t - 8*t^2 + 48*mf2*t^2 - 16*t^3) - 
     8*(D*mf2 + 8*mf2^3 - D*t + 8*mf2*t - 24*mf2^2*t - 8*t^2 + 
       24*mf2*t^2 - 8*t^3)*x[k[1]][1, {{6}, {2, 4, 5, 7}, {3}}]^2 - 
     8*(D*mf2 - 8*mf2^2 + 8*mf2^3 - D*t + 16*mf2*t - 24*mf2^2*t - 8*t^2 + 
       24*mf2*t^2 - 8*t^3)*x[k[1]][2, {{6}, {2, 4, 5, 7}, {3}}]^2 + 
     2*(24 - 2*D - D^2 - 32*mf2 + 2*D^2*mf2 - 48*mf2^2 - 16*D*mf2^2 + 
       32*mf2^3 + 32*D*mf2^3 - 16*t - 12*D*t + 144*mf2*t + 48*D*mf2*t - 
       96*mf2^2*t - 64*D*mf2^2*t - 64*t^2 - 16*D*t^2 + 96*mf2*t^2 + 
       32*D*mf2*t^2 - 32*t^3)*x[k[1]][3, {{6}, {2, 4, 5, 7}, {3}}] - 
     8*(-8*mf2 + 3*D*mf2 - 4*D*mf2^2 + 24*mf2^3 - D*t + 8*mf2*t + 
       4*D*mf2*t - 40*mf2^2*t - 8*t^2 + 24*mf2*t^2 - 8*t^3)*
      x[k[1]][3, {{6}, {2, 4, 5, 7}, {3}}]^2 + 
     x[k[1]][1, {{6}, {2, 4, 5, 7}, {3}}]*
      (2*(8*mf2 - 2*D*mf2 + D^2*mf2 + 16*D*mf2^3 - 8*t + 2*D*t - 
         D^2*t + 16*mf2*t + 8*D*mf2*t - 48*D*mf2^2*t - 16*t^2 - 
         8*D*t^2 + 48*D*mf2*t^2 - 16*D*t^3) + 
       16*(4 - D - 4*mf2 + D*mf2 - 4*mf2^2 + 8*mf2^3 - D*t + 12*mf2*t - 
         24*mf2^2*t - 8*t^2 + 24*mf2*t^2 - 8*t^3)*
        x[k[1]][2, {{6}, {2, 4, 5, 7}, {3}}] + 
       16*(-4 + D + 8*mf2 - 2*D*mf2 + 4*mf2^2 + D*mf2^2 - 12*mf2^3 + 
         D*t - 16*mf2*t - 2*D*mf2*t + 24*mf2^2*t + 4*t^2 + D*t^2 - 
         12*mf2*t^2)*x[k[1]][3, {{6}, {2, 4, 5, 7}, {3}}]) + 
     x[k[1]][2, {{6}, {2, 4, 5, 7}, {3}}]*
      (-2*(24 - 2*D - D^2 - 8*mf2 - 2*D*mf2 + D^2*mf2 - 32*mf2^2 - 
         16*D*mf2^2 + 16*D*mf2^3 - 24*t - 6*D*t - D^2*t + 80*mf2*t + 
         40*D*mf2*t - 48*D*mf2^2*t - 48*t^2 - 24*D*t^2 + 
         48*D*mf2*t^2 - 16*D*t^3) + 16*(-4*mf2 + 2*D*mf2 - 8*mf2^2 - 
         D*mf2^2 + 12*mf2^3 - D*t + 12*mf2*t + 2*D*mf2*t - 24*mf2^2*t - 
         4*t^2 - D*t^2 + 12*mf2*t^2)*x[k[1]][3, {{6}, {2, 4, 5, 7}, {3}}])
 
Delta2[{{6}, {2, 4, 5, 7}, {3}}, {0, 1, 1, 1, 1, 1, 2}] = 
    8*(4 - D - 4*mf2 + D*mf2 - 16*mf2^2 + 16*mf2^3 - 4*t - D*t + 
       40*mf2*t - 48*mf2^2*t - 24*t^2 + 48*mf2*t^2 - 16*t^3)*
      x[k[1]][2, {{6}, {2, 4, 5, 7}, {3}}]^2 + 
     8*(-8 + 2*D + 16*mf2 - 4*D*mf2 + 28*mf2^2 + D*mf2^2 - 64*mf2^3 + 
       16*mf2^4 + 8*t + 2*D*t - 88*mf2*t - 2*D*mf2*t + 168*mf2^2*t - 
       64*mf2^3*t + 44*t^2 + D*t^2 - 144*mf2*t^2 + 96*mf2^2*t^2 + 40*t^3 - 
       64*mf2*t^3 + 16*t^4)*x[k[1]][2, {{6}, {2, 4, 5, 7}, {3}}]*
      x[k[1]][3, {{6}, {2, 4, 5, 7}, {3}}] - 
     8*(-4 + D + 12*mf2 - 3*D*mf2 + 8*mf2^2 + 2*D*mf2^2 - 48*mf2^3 + 
       32*mf2^4 + 4*t + D*t - 48*mf2*t - 2*D*mf2*t + 128*mf2^2*t - 
       96*mf2^3*t + 24*t^2 - 96*mf2*t^2 + 96*mf2^2*t^2 + 16*t^3 - 32*mf2*t^3)*
      x[k[1]][3, {{6}, {2, 4, 5, 7}, {3}}]^2 + 
     x[k[1]][1, {{6}, {2, 4, 5, 7}, {3}}]*
      (-8*(-4*mf2 + D*mf2 + 16*mf2^3 + 4*t - D*t + 8*mf2*t - 48*mf2^2*t - 
         8*t^2 + 48*mf2*t^2 - 16*t^3)*x[k[1]][2, {{6}, {2, 4, 5, 7}, {3}}] - 
       8*(4*mf2 - D*mf2 - 4*mf2^2 + D*mf2^2 - 16*mf2^3 + 16*mf2^4 - 4*t + 
         D*t - 2*D*mf2*t + 56*mf2^2*t - 64*mf2^3*t + 4*t^2 + D*t^2 - 
         64*mf2*t^2 + 96*mf2^2*t^2 + 24*t^3 - 64*mf2*t^3 + 16*t^4)*
        x[k[1]][3, {{6}, {2, 4, 5, 7}, {3}}])
 
Delta2[{{6}, {2, 4, 5, 7}, {3}}, {0, 2, 1, 1, 1, 1, 1}] = 0
 
Delta2[{{6}, {2, 4, 5, 7}, {3}}, {0, 2, 1, 1, 1, 1, 2}] = 0
 
Delta2[{{1, 6}, {2}, {3}}, {1, 1, 1, 0, 0, 1, 0}] = 
    8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
     x[k[1]][1, {{1, 6}, {2}, {3}}]
 
Delta2[{{1, 6}, {2}, {3}}, {1, 2, 1, 0, 0, 1, 0}] = 0
 
Delta2[{{1, 6}, {4}, {3}}, {1, 0, 1, 1, 0, 1, 0}] = 
    2*(-40 + 36*D - 10*D^2 + D^3 + 16*mf2^2 - 24*D*mf2^2 + 
       4*D^2*mf2^2 + 8000*mf2^4 - 1000*D*mf2^4 + 23680*mf2^5 - 
       2960*D*mf2^5 + 17728*mf2^6 - 2216*D*mf2^6 + 16*t - 24*D*t + 
       4*D^2*t - 32*mf2*t + 48*D*mf2*t - 8*D^2*mf2*t - 17920*mf2^3*t + 
       2240*D*mf2^3*t - 97152*mf2^4*t + 12144*D*mf2^4*t - 
       106368*mf2^5*t + 13296*D*mf2^5*t + 16*t^2 - 24*D*t^2 + 
       4*D^2*t^2 + 12160*mf2^2*t^2 - 1520*D*mf2^2*t^2 + 
       151808*mf2^3*t^2 - 18976*D*mf2^3*t^2 + 265920*mf2^4*t^2 - 
       33240*D*mf2^4*t^2 - 2560*mf2*t^3 + 320*D*mf2*t^3 - 
       109312*mf2^2*t^3 + 13664*D*mf2^2*t^3 - 354560*mf2^3*t^3 + 
       44320*D*mf2^3*t^3 + 320*t^4 - 40*D*t^4 + 33408*mf2*t^4 - 
       4176*D*mf2*t^4 + 265920*mf2^2*t^4 - 33240*D*mf2^2*t^4 - 2432*t^5 + 
       304*D*t^5 - 106368*mf2*t^5 + 13296*D*mf2*t^5 + 17728*t^6 - 
       2216*D*t^6) - 16*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[2]][2, {{1, 6}, {4}, {3}}]
 
Delta2[{{1, 6}, {5}, {3}}, {1, 0, 1, 0, 1, 1, 0}] = 0
 
Delta2[{{1, 6}, {7}, {3}}, {1, 0, 1, 0, 0, 1, 1}] = 
    8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2) - 
     8*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[1]][1, {{1, 6}, {7}, {3}}] - 
     (16*(-2*mf2 + D*mf2 - 4*mf2^2 + 2*D*mf2^2 + 4*mf2^3 + 8*mf2^4 + 
        12*mf2*t - 4*D*mf2*t - 32*mf2^3*t - 4*t^2 + 2*D*t^2 - 
        12*mf2*t^2 + 48*mf2^2*t^2 + 8*t^3 - 32*mf2*t^3 + 8*t^4)*
       x[k[2]][2, {{1, 6}, {7}, {3}}])/(mf2 - t)^2
 
Delta2[{{1, 6}, {7}, {3}}, {1, 0, 1, 0, 0, 1, 2}] = 0
 
Delta2[{{1, 6}, {2, 4}, {3}}, {1, 1, 1, 1, 0, 1, 0}] = 
    -16*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2) + 
     (2*(-8 + 6*D - D^2 + 24*mf2 - 20*D*mf2 + 4*D^2*mf2 - 16*mf2^3 + 
        8*D*mf2^3 - 24*t + 20*D*t - 4*D^2*t - 16*mf2*t + 8*D*mf2*t + 
        48*mf2^2*t - 24*D*mf2^2*t + 16*t^2 - 8*D*t^2 - 48*mf2*t^2 + 
        24*D*mf2*t^2 + 16*t^3 - 8*D*t^3)*
       x[k[1]][1, {{1, 6}, {2, 4}, {3}}]^2)/(mf2 - t) + 
     x[k[1]][1, {{1, 6}, {2, 4}, {3}}]*
      ((4*(-8*mf2 - 2*D*mf2 + D^2*mf2 + 8*mf2^2 - 16*mf2^3 + 
          4*D*mf2^3 + 16*t + 2*D*t - D^2*t - 32*mf2*t + 4*D*mf2*t + 
          48*mf2^2*t - 12*D*mf2^2*t + 24*t^2 - 4*D*t^2 - 48*mf2*t^2 + 
          12*D*mf2*t^2 + 16*t^3 - 4*D*t^3))/(mf2 - t) + 
       (2*(208 - 240*D + 96*D^2 - 16*D^3 + D^4 - 224*mf2^2 + 
          192*D*mf2^2 - 48*D^2*mf2^2 + 4*D^3*mf2^2 - 24000*mf2^4 + 
          10000*D*mf2^4 - 1000*D^2*mf2^4 - 71040*mf2^5 + 
          29600*D*mf2^5 - 2960*D^2*mf2^5 - 53184*mf2^6 + 
          22160*D*mf2^6 - 2216*D^2*mf2^6 - 224*t + 192*D*t - 
          48*D^2*t + 4*D^3*t + 448*mf2*t - 384*D*mf2*t + 
          96*D^2*mf2*t - 8*D^3*mf2*t + 53760*mf2^3*t - 
          22400*D*mf2^3*t + 2240*D^2*mf2^3*t + 291456*mf2^4*t - 
          121440*D*mf2^4*t + 12144*D^2*mf2^4*t + 319104*mf2^5*t - 
          132960*D*mf2^5*t + 13296*D^2*mf2^5*t - 224*t^2 + 192*D*t^2 - 
          48*D^2*t^2 + 4*D^3*t^2 - 36480*mf2^2*t^2 + 
          15200*D*mf2^2*t^2 - 1520*D^2*mf2^2*t^2 - 455424*mf2^3*t^2 + 
          189760*D*mf2^3*t^2 - 18976*D^2*mf2^3*t^2 - 797760*mf2^4*t^2 + 
          332400*D*mf2^4*t^2 - 33240*D^2*mf2^4*t^2 + 7680*mf2*t^3 - 
          3200*D*mf2*t^3 + 320*D^2*mf2*t^3 + 327936*mf2^2*t^3 - 
          136640*D*mf2^2*t^3 + 13664*D^2*mf2^2*t^3 + 1063680*mf2^3*t^3 - 
          443200*D*mf2^3*t^3 + 44320*D^2*mf2^3*t^3 - 960*t^4 + 
          400*D*t^4 - 40*D^2*t^4 - 100224*mf2*t^4 + 41760*D*mf2*t^4 - 
          4176*D^2*mf2*t^4 - 797760*mf2^2*t^4 + 332400*D*mf2^2*t^4 - 
          33240*D^2*mf2^2*t^4 + 7296*t^5 - 3040*D*t^5 + 304*D^2*t^5 + 
          319104*mf2*t^5 - 132960*D*mf2*t^5 + 13296*D^2*mf2*t^5 - 
          53184*t^6 + 22160*D*t^6 - 2216*D^2*t^6)*
         x[k[2]][2, {{1, 6}, {2, 4}, {3}}])/(-2 + D))
 
Delta2[{{1, 6}, {2, 4}, {3}}, {1, 2, 1, 1, 0, 1, 0}] = 0
 
Delta2[{{1, 6}, {2, 5}, {3}}, {1, 1, 1, 0, 1, 1, 0}] = 
    -16*(-4*mf2 + D*mf2 + 2*mf2^2 + 6*t - D*t - 4*mf2*t + 2*t^2)*
      x[k[1]][1, {{1, 6}, {2, 5}, {3}}] - 
     2*(-8 + 6*D - D^2 + 16*mf2 - 12*D*mf2 + 2*D^2*mf2 - 16*t + 
       12*D*t - 2*D^2*t)*x[k[1]][1, {{1, 6}, {2, 5}, {3}}]^2 - 
     8*(8*mf2 - 3*D*mf2 - 12*mf2^2 + 4*D*mf2^2 - 8*t + 3*D*t + 
       24*mf2*t - 8*D*mf2*t - 12*t^2 + 4*D*t^2)*
      x[k[2]][2, {{1, 6}, {2, 5}, {3}}]
 
Delta2[{{1, 6}, {2, 5}, {3}}, {1, 2, 1, 0, 1, 1, 0}] = 0
 
Delta2[{{1, 6}, {2, 7}, {3}}, {1, 1, 1, 0, 0, 1, 1}] = 0
 
Delta2[{{1, 6}, {2, 7}, {3}}, {1, 1, 1, 0, 0, 1, 2}] = 0
 
Delta2[{{1, 6}, {2, 7}, {3}}, {1, 2, 1, 0, 0, 1, 1}] = 0
 
Delta2[{{1, 6}, {2, 7}, {3}}, {1, 2, 1, 0, 0, 1, 2}] = 0
 
Delta2[{{1, 6}, {4, 5}, {3}}, {1, 0, 1, 1, 1, 1, 0}] = 
    (-4*(-8 + 4*D + 60*mf2 - 26*D*mf2 + D^2*mf2 - 52*mf2^2 + 
        18*D*mf2^2 - 12*mf2^3 + 2*D*mf2^3 - 60*t + 26*D*t - D^2*t + 
        92*mf2*t - 34*D*mf2*t + 36*mf2^2*t - 6*D*mf2^2*t - 40*t^2 + 
        16*D*t^2 - 36*mf2*t^2 + 6*D*mf2*t^2 + 12*t^3 - 2*D*t^3))/
      (-1 + 2*mf2 - 2*t) + (2*(8 - 6*D + D^2 - 16*mf2 + 12*D*mf2 - 
        2*D^2*mf2 + 8*mf2^2 - 6*D*mf2^2 + D^2*mf2^2 + 16*t - 12*D*t + 
        2*D^2*t - 16*mf2*t + 12*D*mf2*t - 2*D^2*mf2*t + 8*t^2 - 
        6*D*t^2 + D^2*t^2)*x[k[1]][1, {{1, 6}, {4, 5}, {3}}]^2)/
      (mf2 - t) + (2*(80*mf2 - 34*D*mf2 + 3*D^2*mf2 - 152*mf2^2 + 
        66*D*mf2^2 - 5*D^2*mf2^2 + 64*mf2^3 - 36*D*mf2^3 + 
        2*D^2*mf2^3 + 8*mf2^4 + 4*D*mf2^4 - 64*t + 34*D*t - 3*D^2*t + 
        280*mf2*t - 136*D*mf2*t + 10*D^2*mf2*t - 184*mf2^2*t + 
        112*D*mf2^2*t - 6*D^2*mf2^2*t - 32*mf2^3*t - 16*D*mf2^3*t - 
        128*t^2 + 70*D*t^2 - 5*D^2*t^2 + 176*mf2*t^2 - 116*D*mf2*t^2 + 
        6*D^2*mf2*t^2 + 48*mf2^2*t^2 + 24*D*mf2^2*t^2 - 56*t^3 + 
        40*D*t^3 - 2*D^2*t^3 - 32*mf2*t^3 - 16*D*mf2*t^3 + 8*t^4 + 
        4*D*t^4)*x[k[1]][3, {{1, 6}, {4, 5}, {3}}])/(-1 + 2*mf2 - 2*t) - 
     2*(-8*mf2 + 6*D*mf2 - D^2*mf2 + 8*mf2^3 - 6*D*mf2^3 + 
       D^2*mf2^3 - 8*t + 6*D*t - D^2*t + 16*mf2*t - 12*D*mf2*t + 
       2*D^2*mf2*t - 24*mf2^2*t + 18*D*mf2^2*t - 3*D^2*mf2^2*t - 
       16*t^2 + 12*D*t^2 - 2*D^2*t^2 + 24*mf2*t^2 - 18*D*mf2*t^2 + 
       3*D^2*mf2*t^2 - 8*t^3 + 6*D*t^3 - D^2*t^3)*
      x[k[1]][3, {{1, 6}, {4, 5}, {3}}]^2 + x[k[1]][1, {{1, 6}, {4, 5}, {3}}]*
      ((2*(-80*mf2 + 34*D*mf2 - 3*D^2*mf2 + 184*mf2^2 - 66*D*mf2^2 + 
          5*D^2*mf2^2 - 112*mf2^3 + 28*D*mf2^3 - 2*D^2*mf2^3 + 
          8*mf2^4 + 4*D*mf2^4 + 96*t - 34*D*t + 3*D^2*t - 392*mf2*t + 
          128*D*mf2*t - 10*D^2*mf2*t + 344*mf2^2*t - 80*D*mf2^2*t + 
          6*D^2*mf2^2*t - 32*mf2^3*t - 16*D*mf2^3*t + 208*t^2 - 
          62*D*t^2 + 5*D^2*t^2 - 352*mf2*t^2 + 76*D*mf2*t^2 - 
          6*D^2*mf2*t^2 + 48*mf2^2*t^2 + 24*D*mf2^2*t^2 + 120*t^3 - 
          24*D*t^3 + 2*D^2*t^3 - 32*mf2*t^3 - 16*D*mf2*t^3 + 8*t^4 + 
          4*D*t^4))/((-1 + 2*mf2 - 2*t)*(mf2 - t)) + 
       (4*(-8*mf2 + 6*D*mf2 - D^2*mf2 + 8*mf2^2 - 6*D*mf2^2 + 
          D^2*mf2^2 - 8*mf2*t + 6*D*mf2*t - D^2*mf2*t)*
         x[k[1]][3, {{1, 6}, {4, 5}, {3}}])/(mf2 - t)) + 
     8*(8 - 3*D - 12*mf2 + 4*D*mf2 + 12*t - 4*D*t)*
      x[k[2]][2, {{1, 6}, {4, 5}, {3}}] + 
     (8*(-8*mf2 + 3*D*mf2 + 28*mf2^2 - 10*D*mf2^2 - 16*mf2^3 + 
        6*D*mf2^3 + 16*t - 6*D*t - 60*mf2*t + 22*D*mf2*t + 48*mf2^2*t - 
        18*D*mf2^2*t + 32*t^2 - 12*D*t^2 - 48*mf2*t^2 + 18*D*mf2*t^2 + 
        16*t^3 - 6*D*t^3)*x[k[2]][3, {{1, 6}, {4, 5}, {3}}])/(mf2 - t)
 
Delta2[{{1, 6}, {4, 7}, {3}}, {1, 0, 1, 1, 0, 1, 1}] = 
    (-8*(60 - 62*D + 20*D^2 - 2*D^3 - 84*mf2 + 88*D*mf2 - 
        29*D^2*mf2 + 3*D^3*mf2 - 76*mf2^2 + 52*D*mf2^2 - 
        7*D^2*mf2^2 + 128*mf2^3 - 88*D*mf2^3 + 12*D^2*mf2^3 - 
        2000*mf2^4 - 1920*mf2^5 + 7408*mf2^6 + 8864*mf2^7 + 8*t - 36*D*t + 
        22*D^2*t - 3*D^3*t + 280*mf2*t - 192*D*mf2*t + 26*D^2*mf2*t - 
        384*mf2^2*t + 264*D*mf2^2*t - 36*D^2*mf2^2*t + 4480*mf2^3*t + 
        11328*mf2^4*t - 33824*mf2^5*t - 62048*mf2^6*t - 204*t^2 + 
        140*D*t^2 - 19*D^2*t^2 + 384*mf2*t^2 - 264*D*mf2*t^2 + 
        36*D^2*mf2*t^2 - 3040*mf2^2*t^2 - 22912*mf2^3*t^2 + 
        58000*mf2^4*t^2 + 186144*mf2^5*t^2 - 128*t^3 + 88*D*t^3 - 
        12*D^2*t^3 + 640*mf2*t^3 + 19968*mf2^2*t^3 - 41920*mf2^3*t^3 - 
        310240*mf2^4*t^3 - 80*t^4 - 6912*mf2*t^4 + 4880*mf2^2*t^4 + 
        310240*mf2^3*t^4 + 448*t^5 + 8672*mf2*t^5 - 186144*mf2^2*t^5 - 
        3216*t^6 + 62048*mf2*t^6 - 8864*t^7))/
      ((-2 + D)*(-1 + 2*mf2 - 2*t)) - 2*(16 - 14*D + 3*D^2 - 16*mf2^2 + 
       8*D*mf2^2 - 16*t + 8*D*t + 32*mf2*t - 16*D*mf2*t - 16*t^2 + 
       8*D*t^2)*x[k[1]][1, {{1, 6}, {4, 7}, {3}}]^2 + 
     (8*(-24 + 24*D - 8*D^2 + D^3 + 32*mf2^2 - 24*D*mf2^2 + 
        4*D^2*mf2^2 + 2000*mf2^4 + 5920*mf2^5 + 4432*mf2^6 + 32*t - 
        24*D*t + 4*D^2*t - 64*mf2*t + 48*D*mf2*t - 8*D^2*mf2*t - 
        4480*mf2^3*t - 24288*mf2^4*t - 26592*mf2^5*t + 32*t^2 - 24*D*t^2 + 
        4*D^2*t^2 + 3040*mf2^2*t^2 + 37952*mf2^3*t^2 + 66480*mf2^4*t^2 - 
        640*mf2*t^3 - 27328*mf2^2*t^3 - 88640*mf2^3*t^3 + 80*t^4 + 
        8352*mf2*t^4 + 66480*mf2^2*t^4 - 608*t^5 - 26592*mf2*t^5 + 4432*t^6)*
       x[k[2]][2, {{1, 6}, {4, 7}, {3}}])/(-2 + D) - 
     16*(-2 + D + 4*mf2^2 + 4*t - 8*mf2*t + 4*t^2)*
      x[k[2]][2, {{1, 6}, {4, 7}, {3}}]^2 + x[k[1]][1, {{1, 6}, {4, 7}, {3}}]*
      ((-2*(208 - 212*D + 68*D^2 - 7*D^3 - 272*mf2 + 280*D*mf2 - 
          92*D^2*mf2 + 10*D^3*mf2 - 208*mf2^2 + 144*D*mf2^2 - 
          20*D^2*mf2^2 + 320*mf2^3 - 224*D*mf2^3 + 32*D^2*mf2^3 - 
          8000*mf2^4 - 7680*mf2^5 + 29632*mf2^6 + 35456*mf2^7 + 64*t - 
          136*D*t + 72*D^2*t - 10*D^3*t + 736*mf2*t - 512*D*mf2*t + 
          72*D^2*mf2*t - 960*mf2^2*t + 672*D*mf2^2*t - 96*D^2*mf2^2*t + 
          17920*mf2^3*t + 45312*mf2^4*t - 135296*mf2^5*t - 248192*mf2^6*t - 
          528*t^2 + 368*D*t^2 - 52*D^2*t^2 + 960*mf2*t^2 - 
          672*D*mf2*t^2 + 96*D^2*mf2*t^2 - 12160*mf2^2*t^2 - 
          91648*mf2^3*t^2 + 232000*mf2^4*t^2 + 744576*mf2^5*t^2 - 320*t^3 + 
          224*D*t^3 - 32*D^2*t^3 + 2560*mf2*t^3 + 79872*mf2^2*t^3 - 
          167680*mf2^3*t^3 - 1240960*mf2^4*t^3 - 320*t^4 - 27648*mf2*t^4 + 
          19520*mf2^2*t^4 + 1240960*mf2^3*t^4 + 1792*t^5 + 34688*mf2*t^5 - 
          744576*mf2^2*t^5 - 12864*t^6 + 248192*mf2*t^6 - 35456*t^7))/
        ((-2 + D)*(-1 + 2*mf2 - 2*t)) + 
       (32*(-2 + D + 500*mf2^4 + 1480*mf2^5 + 1108*mf2^6 - 1120*mf2^3*t - 
          6072*mf2^4*t - 6648*mf2^5*t + 760*mf2^2*t^2 + 9488*mf2^3*t^2 + 
          16620*mf2^4*t^2 - 160*mf2*t^3 - 6832*mf2^2*t^3 - 22160*mf2^3*t^3 + 
          20*t^4 + 2088*mf2*t^4 + 16620*mf2^2*t^4 - 152*t^5 - 6648*mf2*t^5 + 
          1108*t^6)*x[k[2]][2, {{1, 6}, {4, 7}, {3}}])/(-2 + D))
 
Delta2[{{1, 6}, {4, 7}, {3}}, {1, 0, 1, 1, 0, 1, 2}] = 0
 
Delta2[{{1, 6}, {5, 7}, {3}}, {1, 0, 1, 0, 1, 1, 1}] = 
    (-4*(20*mf2 - 10*D*mf2 + D^2*mf2 - 4*mf2^2 + 2*D*mf2^2 - 12*mf2^3 + 
        2*D*mf2^3 - 20*t + 10*D*t - D^2*t - 4*mf2*t - 2*D*mf2*t + 
        36*mf2^2*t - 6*D*mf2^2*t + 8*t^2 - 36*mf2*t^2 + 6*D*mf2*t^2 + 
        12*t^3 - 2*D*t^3))/(-1 + 2*mf2 - 2*t) - 
     (2*(48*mf2 - 26*D*mf2 + 3*D^2*mf2 - 24*mf2^2 + 16*D*mf2^2 - 
        2*D^2*mf2^2 - 24*mf2^3 + 4*D*mf2^3 - 48*t + 26*D*t - 
        3*D^2*t + 24*mf2*t - 28*D*mf2*t + 4*D^2*mf2*t + 72*mf2^2*t - 
        12*D*mf2^2*t + 12*D*t^2 - 2*D^2*t^2 - 72*mf2*t^2 + 
        12*D*mf2*t^2 + 24*t^3 - 4*D*t^3)*x[k[1]][1, 
        {{1, 6}, {5, 7}, {3}}])/(-1 + 2*mf2 - 2*t) + 
     2*(8*mf2 - 6*D*mf2 + D^2*mf2 - 8*t + 6*D*t - D^2*t)*
      x[k[1]][1, {{1, 6}, {5, 7}, {3}}]^2
 
Delta2[{{1, 6}, {5, 7}, {3}}, {1, 0, 1, 0, 1, 1, 2}] = 0
 
Delta2[{{1, 6}, {2, 4, 5}, {3}}, {1, 1, 1, 1, 1, 1, 0}] = 
    -16*(-2*mf2 + D*mf2 + 4*mf2^3 + 2*t - D*t + 4*mf2*t - 12*mf2^2*t - 
       4*t^2 + 12*mf2*t^2 - 4*t^3) + 32*(-2*mf2^2 + D*mf2^2 - 2*t + D*t + 
       4*mf2*t - 2*D*mf2*t + 2*mf2^2*t + D*t^2 - 4*mf2*t^2 + 2*t^3)*
      x[k[2]][3, {{1, 6}, {2, 4, 5}, {3}}] - 
     (16*(-8*mf2^4 + 3*D*mf2^4 - 16*mf2^2*t + 6*D*mf2^2*t + 32*mf2^3*t - 
        12*D*mf2^3*t - 8*t^2 + 3*D*t^2 + 32*mf2*t^2 - 12*D*mf2*t^2 - 
        48*mf2^2*t^2 + 18*D*mf2^2*t^2 - 16*t^3 + 6*D*t^3 + 32*mf2*t^3 - 
        12*D*mf2*t^3 - 8*t^4 + 3*D*t^4)*
       x[k[2]][3, {{1, 6}, {2, 4, 5}, {3}}]^2)/(mf2 - t) + 
     x[k[1]][1, {{1, 6}, {2, 4, 5}, {3}}]^2*
      (-2*(8 - 6*D + D^2 - 8*mf2 + 4*D*mf2 - 16*mf2^3 + 8*D*mf2^3 + 
         8*t - 4*D*t - 16*mf2*t + 8*D*mf2*t + 48*mf2^2*t - 
         24*D*mf2^2*t + 16*t^2 - 8*D*t^2 - 48*mf2*t^2 + 24*D*mf2*t^2 + 
         16*t^3 - 8*D*t^3) - (4*(-8*mf2^2 + 6*D*mf2^2 - D^2*mf2^2 + 
          8*mf2^3 - 6*D*mf2^3 + D^2*mf2^3 - 8*t + 6*D*t - D^2*t + 
          24*mf2*t - 18*D*mf2*t + 3*D^2*mf2*t - 24*mf2^2*t + 
          18*D*mf2^2*t - 3*D^2*mf2^2*t - 16*t^2 + 12*D*t^2 - 
          2*D^2*t^2 + 24*mf2*t^2 - 18*D*mf2*t^2 + 3*D^2*mf2*t^2 - 
          8*t^3 + 6*D*t^3 - D^2*t^3)*x[k[2]][3, {{1, 6}, {2, 4, 5}, 
           {3}}])/(mf2 - t)) + x[k[1]][3, {{1, 6}, {2, 4, 5}, {3}}]*
      (-32*(-mf2^2 - mf2^3 + 2*mf2^4 + mf2*t + 5*mf2^2*t - 8*mf2^3*t - 
         7*mf2*t^2 + 12*mf2^2*t^2 + 3*t^3 - 8*mf2*t^3 + 2*t^4) - 
       16*(4*mf2^3 - D*mf2^3 + 4*mf2^4 + 4*mf2*t - D*mf2*t - 4*mf2^2*t + 
         3*D*mf2^2*t - 16*mf2^3*t + D*t^2 - 4*mf2*t^2 - 3*D*mf2*t^2 + 
         24*mf2^2*t^2 + 4*t^3 + D*t^3 - 16*mf2*t^3 + 4*t^4)*
        x[k[2]][3, {{1, 6}, {2, 4, 5}, {3}}]) + 
     x[k[1]][3, {{1, 6}, {2, 4, 5}, {3}}]^2*
      (-2*(8*mf2^2 - 6*D*mf2^2 + D^2*mf2^2 - 8*mf2^3 + 4*D*mf2^3 - 
         16*mf2^5 + 8*D*mf2^5 - 16*mf2*t + 12*D*mf2*t - 2*D^2*mf2*t + 
         24*mf2^2*t - 12*D*mf2^2*t - 48*mf2^3*t + 24*D*mf2^3*t + 
         80*mf2^4*t - 40*D*mf2^4*t + 8*t^2 - 6*D*t^2 + D^2*t^2 - 
         56*mf2*t^2 + 28*D*mf2*t^2 + 144*mf2^2*t^2 - 72*D*mf2^2*t^2 - 
         160*mf2^3*t^2 + 80*D*mf2^3*t^2 + 40*t^3 - 20*D*t^3 - 
         144*mf2*t^3 + 72*D*mf2*t^3 + 160*mf2^2*t^3 - 80*D*mf2^2*t^3 + 
         48*t^4 - 24*D*t^4 - 80*mf2*t^4 + 40*D*mf2*t^4 + 16*t^5 - 
         8*D*t^5) + 4*(8*mf2^3 - 6*D*mf2^3 + D^2*mf2^3 + 8*mf2^4 - 
         6*D*mf2^4 + D^2*mf2^4 + 8*mf2*t - 6*D*mf2*t + D^2*mf2*t - 
         32*mf2^3*t + 24*D*mf2^3*t - 4*D^2*mf2^3*t + 8*t^2 - 6*D*t^2 + 
         D^2*t^2 - 24*mf2*t^2 + 18*D*mf2*t^2 - 3*D^2*mf2*t^2 + 
         48*mf2^2*t^2 - 36*D*mf2^2*t^2 + 6*D^2*mf2^2*t^2 + 16*t^3 - 
         12*D*t^3 + 2*D^2*t^3 - 32*mf2*t^3 + 24*D*mf2*t^3 - 
         4*D^2*mf2*t^3 + 8*t^4 - 6*D*t^4 + D^2*t^4)*
        x[k[2]][3, {{1, 6}, {2, 4, 5}, {3}}]) + 
     x[k[1]][1, {{1, 6}, {2, 4, 5}, {3}}]*
      (-32*(mf2 - mf2^2 + 2*mf2^3 - 2*t + 4*mf2*t - 6*mf2^2*t - 3*t^2 + 
         6*mf2*t^2 - 2*t^3) - (16*(-4*mf2^3 + D*mf2^3 + 4*mf2^4 - 4*mf2*t + 
          D*mf2*t + 20*mf2^2*t - 3*D*mf2^2*t - 16*mf2^3*t + 8*t^2 - 
          D*t^2 - 28*mf2*t^2 + 3*D*mf2*t^2 + 24*mf2^2*t^2 + 12*t^3 - 
          D*t^3 - 16*mf2*t^3 + 4*t^4)*x[k[2]][3, {{1, 6}, {2, 4, 5}, {3}}])/
        (mf2 - t) + x[k[1]][3, {{1, 6}, {2, 4, 5}, {3}}]*
        (-4*(-8*mf2 + 6*D*mf2 - D^2*mf2 + 8*mf2^2 - 4*D*mf2^2 - 
           16*mf2^4 + 8*D*mf2^4 + 8*t - 6*D*t + D^2*t - 16*mf2*t + 
           8*D*mf2*t - 32*mf2^2*t + 16*D*mf2^2*t + 64*mf2^3*t - 
           32*D*mf2^3*t - 8*t^2 + 4*D*t^2 + 64*mf2*t^2 - 32*D*mf2*t^2 - 
           96*mf2^2*t^2 + 48*D*mf2^2*t^2 - 32*t^3 + 16*D*t^3 + 
           64*mf2*t^3 - 32*D*mf2*t^3 - 16*t^4 + 8*D*t^4) - 
         (8*(8*mf2^3 - 6*D*mf2^3 + D^2*mf2^3 + 8*mf2*t - 6*D*mf2*t + 
            D^2*mf2*t - 16*mf2^2*t + 12*D*mf2^2*t - 2*D^2*mf2^2*t + 
            8*mf2*t^2 - 6*D*mf2*t^2 + D^2*mf2*t^2)*
           x[k[2]][3, {{1, 6}, {2, 4, 5}, {3}}])/(mf2 - t)))
 
Delta2[{{1, 6}, {2, 4, 5}, {3}}, {1, 2, 1, 1, 1, 1, 0}] = 0
 
Delta2[{{1, 6}, {2, 4, 7}, {3}}, {1, 1, 1, 1, 0, 1, 1}] = 0
 
Delta2[{{1, 6}, {2, 4, 7}, {3}}, {1, 1, 1, 1, 0, 1, 2}] = 0
 
Delta2[{{1, 6}, {2, 4, 7}, {3}}, {1, 2, 1, 1, 0, 1, 1}] = 0
 
Delta2[{{1, 6}, {2, 4, 7}, {3}}, {1, 2, 1, 1, 0, 1, 2}] = 0
 
Delta2[{{1, 6}, {2, 5, 7}, {3}}, {1, 1, 1, 0, 1, 1, 1}] = 0
 
Delta2[{{1, 6}, {2, 5, 7}, {3}}, {1, 1, 1, 0, 1, 1, 2}] = 0
 
Delta2[{{1, 6}, {2, 5, 7}, {3}}, {1, 2, 1, 0, 1, 1, 1}] = 0
 
Delta2[{{1, 6}, {2, 5, 7}, {3}}, {1, 2, 1, 0, 1, 1, 2}] = 0
 
Delta2[{{1, 6}, {4, 5, 7}, {3}}, {1, 0, 1, 1, 1, 1, 1}] = 
    (4*(20*mf2 - 10*D*mf2 + D^2*mf2 - 4*mf2^2 + 2*D*mf2^2 - 12*mf2^3 + 
        2*D*mf2^3 - 20*t + 10*D*t - D^2*t - 4*mf2*t - 2*D*mf2*t + 
        36*mf2^2*t - 6*D*mf2^2*t + 8*t^2 - 36*mf2*t^2 + 6*D*mf2*t^2 + 
        12*t^3 - 2*D*t^3))/(-1 + 2*mf2 - 2*t) + 
     2*(-2*D*mf2 + D^2*mf2 - 16*mf2^3 + 8*D*mf2^3 + 2*D*t - D^2*t - 
       16*mf2*t + 8*D*mf2*t + 48*mf2^2*t - 24*D*mf2^2*t + 16*t^2 - 
       8*D*t^2 - 48*mf2*t^2 + 24*D*mf2*t^2 + 16*t^3 - 8*D*t^3)*
      x[k[1]][1, {{1, 6}, {4, 5, 7}, {3}}]^2 - 
     2*(-2*D*mf2^3 + D^2*mf2^3 - 16*mf2^4 + 8*D*mf2^4 + 16*mf2^5 - 
       8*D*mf2^5 - 4*D*mf2*t + 2*D^2*mf2*t - 48*mf2^2*t + 
       30*D*mf2^2*t - 3*D^2*mf2^2*t + 112*mf2^3*t - 56*D*mf2^3*t - 
       80*mf2^4*t + 40*D*mf2^4*t - 32*t^2 + 20*D*t^2 - 2*D^2*t^2 + 
       128*mf2*t^2 - 70*D*mf2*t^2 + 3*D^2*mf2*t^2 - 240*mf2^2*t^2 + 
       120*D*mf2^2*t^2 + 160*mf2^3*t^2 - 80*D*mf2^3*t^2 - 80*t^3 + 
       42*D*t^3 - D^2*t^3 + 208*mf2*t^3 - 104*D*mf2*t^3 - 
       160*mf2^2*t^3 + 80*D*mf2^2*t^3 - 64*t^4 + 32*D*t^4 + 80*mf2*t^4 - 
       40*D*mf2*t^4 - 16*t^5 + 8*D*t^5)*
      x[k[1]][3, {{1, 6}, {4, 5, 7}, {3}}]^2 - 
     (8*(24*mf2^2 - 10*D*mf2^2 + D^2*mf2^2 - 16*mf2^3 + 2*D*mf2^3 - 
        4*mf2^4 + 2*D*mf2^4 + 24*t - 10*D*t + D^2*t - 64*mf2*t + 
        22*D*mf2*t - 2*D^2*mf2*t + 32*mf2^2*t - 2*D*mf2^2*t + 
        16*mf2^3*t - 8*D*mf2^3*t + 28*t^2 - 10*D*t^2 + D^2*t^2 - 
        16*mf2*t^2 - 2*D*mf2*t^2 - 24*mf2^2*t^2 + 12*D*mf2^2*t^2 + 
        2*D*t^3 + 16*mf2*t^3 - 8*D*mf2*t^3 - 4*t^4 + 2*D*t^4)*
       x[k[2]][3, {{1, 6}, {4, 5, 7}, {3}}])/(-1 + 2*mf2 - 2*t) + 
     x[k[1]][1, {{1, 6}, {4, 5, 7}, {3}}]*
      ((2*(40*mf2 - 18*D*mf2 + D^2*mf2 - 8*mf2^2 + 2*D^2*mf2^2 - 
          8*mf2^3 - 4*D*mf2^3 - 32*mf2^4 + 16*D*mf2^4 - 40*t + 18*D*t - 
          D^2*t + 8*mf2*t - 4*D*mf2*t - 4*D^2*mf2*t - 8*mf2^2*t + 
          28*D*mf2^2*t + 128*mf2^3*t - 64*D*mf2^3*t + 4*D*t^2 + 
          2*D^2*t^2 + 40*mf2*t^2 - 44*D*mf2*t^2 - 192*mf2^2*t^2 + 
          96*D*mf2^2*t^2 - 24*t^3 + 20*D*t^3 + 128*mf2*t^3 - 
          64*D*mf2*t^3 - 32*t^4 + 16*D*t^4))/(-1 + 2*mf2 - 2*t) + 
       4*(8*mf2^3 - 4*D*mf2^3 - 16*mf2^4 + 8*D*mf2^4 - 2*D*t + 
         D^2*t + 8*mf2*t - 4*D*mf2*t - 56*mf2^2*t + 28*D*mf2^2*t + 
         64*mf2^3*t - 32*D*mf2^3*t - 24*t^2 + 12*D*t^2 + 88*mf2*t^2 - 
         44*D*mf2*t^2 - 96*mf2^2*t^2 + 48*D*mf2^2*t^2 - 40*t^3 + 
         20*D*t^3 + 64*mf2*t^3 - 32*D*mf2*t^3 - 16*t^4 + 8*D*t^4)*
        x[k[1]][3, {{1, 6}, {4, 5, 7}, {3}}] - 
       (8*(24*mf2^2 - 10*D*mf2^2 + D^2*mf2^2 - 16*mf2^3 + 2*D*mf2^3 - 
          4*mf2^4 + 2*D*mf2^4 + 24*t - 10*D*t + D^2*t - 64*mf2*t + 
          22*D*mf2*t - 2*D^2*mf2*t + 32*mf2^2*t - 2*D*mf2^2*t + 
          16*mf2^3*t - 8*D*mf2^3*t + 28*t^2 - 10*D*t^2 + D^2*t^2 - 
          16*mf2*t^2 - 2*D*mf2*t^2 - 24*mf2^2*t^2 + 12*D*mf2^2*t^2 + 
          2*D*t^3 + 16*mf2*t^3 - 8*D*mf2*t^3 - 4*t^4 + 2*D*t^4)*
         x[k[2]][3, {{1, 6}, {4, 5, 7}, {3}}])/(-1 + 2*mf2 - 2*t)) + 
     x[k[1]][3, {{1, 6}, {4, 5, 7}, {3}}]*
      ((2*(-152*mf2^2 + 58*D*mf2^2 - 5*D^2*mf2^2 + 216*mf2^3 - 
          72*D*mf2^3 + 6*D^2*mf2^3 + 24*mf2^4 - 20*D*mf2^4 - 32*mf2^5 + 
          16*D*mf2^5 - 112*t + 40*D*t - 4*D^2*t + 512*mf2*t - 
          188*D*mf2*t + 18*D^2*mf2*t - 624*mf2^2*t + 196*D*mf2^2*t - 
          18*D^2*mf2^2*t - 128*mf2^3*t + 96*D*mf2^3*t + 160*mf2^4*t - 
          80*D*mf2^4*t - 360*t^2 + 130*D*t^2 - 13*D^2*t^2 + 
          600*mf2*t^2 - 176*D*mf2*t^2 + 18*D^2*mf2*t^2 + 240*mf2^2*t^2 - 
          168*D*mf2^2*t^2 - 320*mf2^3*t^2 + 160*D*mf2^3*t^2 - 192*t^3 + 
          52*D*t^3 - 6*D^2*t^3 - 192*mf2*t^3 + 128*D*mf2*t^3 + 
          320*mf2^2*t^3 - 160*D*mf2^2*t^3 + 56*t^4 - 36*D*t^4 - 
          160*mf2*t^4 + 80*D*mf2*t^4 + 32*t^5 - 16*D*t^5))/
        (-1 + 2*mf2 - 2*t) - (8*(-24*mf2^3 + 10*D*mf2^3 - D^2*mf2^3 + 
          8*mf2^4 - 2*D*mf2^4 - 4*mf2^5 + 2*D*mf2^5 - 24*mf2*t + 
          10*D*mf2*t - D^2*mf2*t + 72*mf2^2*t - 32*D*mf2^2*t + 
          3*D^2*mf2^2*t - 32*mf2^3*t + 12*D*mf2^3*t + 20*mf2^4*t - 
          10*D*mf2^4*t + 16*t^2 - 10*D*t^2 + D^2*t^2 - 68*mf2*t^2 + 
          36*D*mf2*t^2 - 3*D^2*mf2*t^2 + 48*mf2^2*t^2 - 
          24*D*mf2^2*t^2 - 40*mf2^3*t^2 + 20*D*mf2^3*t^2 + 20*t^3 - 
          14*D*t^3 + D^2*t^3 - 32*mf2*t^3 + 20*D*mf2*t^3 + 
          40*mf2^2*t^3 - 20*D*mf2^2*t^3 + 8*t^4 - 6*D*t^4 - 20*mf2*t^4 + 
          10*D*mf2*t^4 + 4*t^5 - 2*D*t^5)*x[k[2]][3, {{1, 6}, {4, 5, 7}, 
           {3}}])/(-1 + 2*mf2 - 2*t))
 
Delta2[{{1, 6}, {4, 5, 7}, {3}}, {1, 0, 1, 1, 1, 1, 2}] = 0
 
Delta2[{{1, 6}, {2, 4, 5, 7}, {3}}, {1, 1, 1, 1, 1, 1, 1}] = 0
 
Delta2[{{1, 6}, {2, 4, 5, 7}, {3}}, {1, 1, 1, 1, 1, 1, 2}] = 0
 
Delta2[{{1, 6}, {2, 4, 5, 7}, {3}}, {1, 2, 1, 1, 1, 1, 1}] = 0
 
Delta2[{{1, 6}, {2, 4, 5, 7}, {3}}, {1, 2, 1, 1, 1, 1, 2}] = 0

